Wilson loops in ABJM theory reloaded

We present a new technique for computing supersymmetric Wilson loops in the ABJM theory via supersymmetric localization, valid for arbitrary values of the rank of the gauge group $N$ and the Chern-Simons level $k$. The approach relies on an operator representation of the Wilson loops within the Fermi gas formalism in terms of the resolvent of a certain integral operator previously encountered in the computation of the ABJM partition function on the round three-sphere. By deriving a set of nontrivial relations for this resolvent, we obtain exact expressions for the generating functions of Wilson loops in terms of the partition function. For large $k$, these expressions reproduce the weak-coupling expansion of the Wilson loops, and in the large-$N$ limit at fixed $k$ they match previously obtained high-precision numerical results. This analysis also resolves the longstanding discrepancy between numerical data and the semiclassical expression for the $1/6$ BPS Wilson loop.

==> anc/Coefficient_functions.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 14.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    455336,      11833]
NotebookOptionsPosition[    449317,      11735]
NotebookOutlinePosition[    449716,      11751]
CellTagsIndexPosition[    449673,      11748]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[
 RowBox[{
  RowBox[{"Clear", "[", "\"\<Global`*\>\"", "]"}], ";"}]], "Input",
 CellChangeTimes->{
  3.972624660090666*^9, {3.972635780789528*^9, 3.972635811550259*^9}, {
   3.9735653548867693`*^9, 
   3.973565365743848*^9}},ExpressionUUID->"d77dfca0-71e0-486b-82c0-\
545b87655043"],

Cell[BoxData[
 GraphicsBox[
  TagBox[RasterBox[CompressedData["
1:eJzt3Qu8XdOdwHHvqhLxSIt6JcSrEVqqGIO0RYtMi9JW6STVII3XpF6haM14
FEEbKkbLoBrPCCVqMEaEUK+kUowgNEOnFMEUnWJPf+t+1um+557HPvfsfc89
5/6+n89u5bz2Oefutc/a/7XW/z/0W0fuffBSSyyxxHeX/+v/7D32uFETJ46d
tM/gv/5j3yO+O/6QI8Z9+4tHHD3ukHETt/3W0n+98fi/bsOWXWKJZf76/4kk
SZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIk
SZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIk
SZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIk
SZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZLUoV59
9dVWvwVJkiRJkiRJHer3v/99sv/++ydLLLFE8sILL7T67UiSJEmSJEnqIKNG
jUrWXHPNZNCgQSEGybZgwYJWvy1JkiRJkiRJHeSWW25J5syZk/zf//1fsu66
6xqHlCRJkiRJklQo45CSJEmSJElS53nvvfeSxYsX97j9rbfeSt54440+fz/G
ISVJkiRJkqT28M477ySXXHJJcvbZZ9d83KxZs5KPf/zjyXLLLZfsscceIfY4
c+bMZMSIESFX44c+9KFkq622Sp566qk+eufGISVJkiRJkqR2ccIJJ5Tqvdx7
770VH/PBBx8kw4cPT+6+++5kypQp4bFf+MIXkrXXXjvkayRX429+85tw++jR
o/vsvRuHlCRJkiRJktrD3nvvHWJ5zGd86aWXKj6GuZCbbrpp+O/TTjstPH7w
4MEh9hi9//77yVJLLZUMGTKkT943jENKkiRJkiRJ7eG5555LLrjggmTu3LlV
H/Pzn/88Of/888N/Mw+S2N/UqVO7PWb+/Pnh9pEjR/Z4/tNPP51cddVV4XUa
2W699daa7904pCRJkiRJktR5WH/9kY98JFlmmWV61KWZPHlyiAlOmDChx/NO
OumkZNVVV01WWWWVhrahQ4eG/JXVGIeUJEmSJEmSOs/s2bND3G/rrbfucd92
220X7vvVr37VZ+/HOKQkSZIkSZLUeWJuyIkTJ3a7/Zlnngm3f/SjH03+8pe/
JL/73e+SY489tvD30y5xyHPPPTc57LDDKm7k3pQkSeo0r776atX+z1FHHZW8
+eabrX6LkiRJ6gNz5sxJdt9992STTTZJ9t9//+Tll1/O9Lxdd901xP2okZ12
+umnd1uTPXbs2Irrs/O2zjrrtEUc8u/+7u9KNcnLt0mTJrX67UmSJOVu4cKF
Vfs/bL/97W9b/RYlSZJUsHnz5iUrrbRScvzxxyfnnHNO6AcSJ6uHeY4rrrhi
svTSS/cYvz7xxBPD61xzzTUhxjlo0KDk2WefLeojhDyVjz32WKjPzX6nTJlS
M49kq8U45L333ps8+OCD3bZFixa1+u1JkiTl7t133+3R72HbY489jENKkiQN
AMQSN9xww9KaaWJ59AOXXHLJZPHixTWf+4c//CHEIHfeeece9z355JPJkCFD
wjpp/v+mm24q5P1jyy23TJZffvkQ6xw8eHDYVl555WSFFVZIlltuufA++5sY
hyR+KkmSNJD94z/+o3FISZKkAWDatGkhbvf222+Hf5955pmhH0gML0uM7Ikn
nkj+93//t+J9PJ+5lsQ61Z1xSEmSpC7GISVJkgaG0aNHJ4ceemjp3yNHjgz9
wF122aWF76rzGYeUJEnqYhxSkiRpYLjiiitCbWs8+uijpTzhl156aYvfWWcz
DilJktTFOKQkSdLAc8QRR4Q+ILVnqq21Vj6MQ0qSJHUxDilJkjSw/PnPf05W
W2210AccM2ZMq99OxzMOKUmS1MU4pCRJ0sBy3XXXldZk33333eG2Dz74IHnv
vfda+8Y6lHFISZKkLsYhJUmSBpY999wz9P/WX3/9EH/EMccc062GjfJjHFKS
JKmLcUhJkqSBg1yQyyyzTOj/nXzyyeG2N998M1l55ZWTn/3sZy1+d53JOKQk
SVIX45CSJKlI9DHyrINCnef3338/t9cbaB566KHSmuz58+eH284777xk1VVX
Td5+++0Wv7vONBDikLZz9Tcek83x+1N/lufx+cc//jFZuHBhLq/VX/W39mwc
UqrsnXfeSebNm9fqt9EnBsK5V1JrnH/++cmHPvShZO7cubm95qc+9ankc5/7
XJjDp8a99tpryVJLLRX6f3/605/Cbx01ay677LJWv7WO1VdxyLfeeiu5+uqr
k+eee67Q/ZSznXcG+r6//vWvw3Vhu49JeEw2x++vM3RSm07L+/i86aabkuWX
Xz6ZPn16Lq/X3/TH9mwcUurpxRdfTDbffPNk3333bfVb6ROdfu6V2skf/vCH
0Gfs7e/6k08+mbzxxht1H8cYJvPiiuyX0u+hj3Huuefm+rq/+93vktVXXz3E
dqj7rMZ973vfC3+bYcOGJcstt1xy/PHHt/otdbS+iEMyt5V8n+zn0ksvLWw/
5Wzn7e+SSy5Jtt1229AXXGWVVcLf8yMf+UhyxBFHhL9D3l566aXw+8Mx+9RT
TyVPP/10smDBgrDx39z2+OOPJw8++GAYN2lUOx2Tr776anLKKackG2+8cfLA
Aw90u4/f83/+539Odthhh2SttdZKhg4dmnzzm99MZsyYkcu+q2mn70+V9XWb
TqN/SRv+j//4j+TOO+/MvP37v/97qJvHdXgtRR2fxx57bLL00kuH6+IiMBeR
3DeHH354suuuu4b2vOmmmyYTJkwYkH1x45BSd8wN3HDDDZP11luvV32fdlX0
uVdSbdQpZuyDdsjv8oc//OHk+9//fqmGSD3ELXfaaafw3CwxpSOPPDI8dp11
1kmef/75Zt9+D3fccUf4LF/60pdyf23cfvvtYU7f2LFjC3n9gYDrhBtvvDFc
96tYRcchOX8MHz68tN7+8ssvL2Q/5WznjSO+dsIJJ+Q6L6W3/vKXvyQHH3xw
iFP8+Mc/DjEx0Bf+l3/5l2TZZZdNhgwZkjzxxBO57vdHP/pR6Vitt91zzz0N
vXa7HJPvvvtucsYZZ4S8vPGzPvLII+E+xiPHjRtXmrdeaSPOVIR2+f76E9t0
F9ZX8D2sscYamdt3te22226ruI8ij09+R+lHr7TSSuFvmhfGXY4++uhk8ODB
VT/vL37xi9z2l9af27NxSOlvOP8wv5hzNGOwlVx55ZXh+p0xHh6fxnqoa6+9
Nvn6179edywnK17zsMMOS/71X/+1oecRu2CtHb9B++23X3LQQQclP/nJT6rG
Vos690rK5vXXX0/22Wef5KMf/Wi3vgmxyCwYS47P2WijjWo+lvNDuj80fvz4
PD5CyeLFi8PnYG4Wn6socU7f9ddfX9g+pDwUHYe84oorup036KsUzXbeOPpg
K664Yvg89DdbbfLkyaHfV+068Jprrgnvdc0110xefvnl3PZLDI64CPNp7rvv
vmTLLbcsHbu77bZbmCv53//93w3PB2inY3KvvfYKc9XS7ZY+/w033JAMGjQo
5Mo45JBDwlgRayROPPHEsK4yPnazzTbL8RN1aafvr7+wTXdhPlxsxxtssEH4
72222SbZbrvtkrXXXrtb/3T77bfvtvG4j3/8493awtSpU3vsoy+Oz9///vch
TrvFFlv0uM7vjeuuuy7k3qatEx/m38QYiDvSxuPn/eEPf5jDu++uv7dn45DS
3zAuSXtg/nI1hx56aOmcwXn+E5/4RLL11lsnH/vYx0q3M8eafBzNoC/yb//2
b+F8zWs2skaccyjndZ7HuX3SpElhvuO6664b1n1UywWZ97lXUuNYm8G4QTyf
MC6SZb7aUUcd1a0PV2s8gWvA2G9mY+1Onhj35XXp7xaJ8yTxVM5tjMNL/VWR
cUjWwPHbnm7/P/3pT3PfT7lObOfEvorE+HD8G7E2r5WYQ08/lvfy7W9/u+rj
/v7v/z485qSTTirsvTCHP34vrFvsrXY6JvmNJk4Q/wbEYS688MJkySWXDDHG
F154ocdzaNfxe2LNRN7a6fvLyjbdUxFtevbs2WGtcaV5M9/5zndK39FvfvOb
is9nfJw148QsmbdZ6Tq0r45P9s9+Lrjggl6/Rvw8Mfa6aNGiHo9hnCF+L8xb
zFt/b8/GIaUuxOC4Lq83vpiOQ1baPvOZz4T1FL3FWBprq5ZZZplu455Z45CM
IdOX4bnUP41rOpmnH997rblPeZx7JTWH/hdjCLH9kzuqFsYWyPGXPhcxrlIL
/dWJEyeGx44cOTK39/7ss8+G98J5iPNO0Rhn4TOQQ0vqr4qMQ1511VXhtRlH
jO1/ypQpue8nrRPbOddqrC8rum4f62aYr9rqmhHkYovHC2PX1TC/iscwd6fZ
MfZq4m8RW6Prf6J2PCaJkaV/t4lB8j1XOwaJW8bHfvGLX+z1fitpx++vHtt0
ZX3RptOYs8P+mLNTC9es1XIR9eXxyVp2cmmytr23udrJ+chnZi5itXyczP3m
MeR+zfsztUN7Ng4pdYnzj1i7XEuM5a2wwgqlcz3rJ7jGYI511lxu1ZBX4wc/
+EHIQU0+2zhnibXV9bAWnPNmpbkQjFNlWcuRx7lXUvNYixXbLHOua/nGN74R
xh5i3zKubauHvgn9lDzzxjD3mv0zptEXyLvDZ2AMnXlhUn9UVByS1yOn9Sc/
+cmw5qvINV5pndjOiX/Vmq/TaaipztpMalURv6jm5ptvLh1XMX9hs5g/Q5/5
y1/+cre5+em1m2PGjAl92azza9rxmLzrrrt6fPZaeR/Tj2f8IU/t+P3VY5uu
rIg2XQ1rv4mvs6/999+/16/T18cnc1vZ38UXX9zwc8mtEMcGiQdWwnznmA/+
tNNOa/bt9tAO7dk4pNSV24NreHJFE/urhThkHINkDmXRNcdi/yzLfEjm4PPY
rbbaqsd9rOuM57sDDjig5us0c+6VlA/GqFmTHcc9qo1x3H///aGPx3wS6mTH
53DuqDcGyv2c+4477rhc3jOvR35y5h/kmXeons9//vPhM9966619tk+pEUXF
IVm7wOuS0z/+drNlzSvbG53azgdazCIrajjH4yqPfH7EH8mXxuuNHj06xEti
3TS2c845J/n5z3+e7LnnnuHfrPXjur6Wdj0mWYedjkFSP7fa7zZzIeN5hO8r
T+36/dVjm64s7zZdC68f93XppZf26jVacXzG+Tuf/vSnG3oeMYVYp+eiiy6q
+ri4Vp1YJeMyeWqX9mwcUvpbP556MPWk45B9IWsccv78+aU4Y7W8UOS5Jpd9
vbzfvT33SspXOnc/Y43lGHNkriR5WWJNRHKCx+dUq7cVUR+Ax82ZMyeX90v9
Ll6PNTh9iTnk7LeT6m+qsxQRh+TahRz0O++8c/j3McccU2r7eY0tVNKp7Xyg
xyyon0s8e+bMmd3G2Pl3PK6Yc99bjKV985vfLL0WOSEjarDE28mNHsVcQWzU
gKw2Hteux2Q6bx5btdyY1AwndztjjrTzvOcPtuv3V49tutg2nQV132POAebv
9EYrjk/yqMc6UpVytVYTY2vM6a42pkCNLuYMUM+nXj+9N9qlPRuHlJJkxx13
DO2AGlb19Nc4JP2z+JvCvPxm9PbcKylfcY4zG2MN5WLO+nPPPbd0G/GHrP1L
1siss846TeeTiJiD1Ztrirlz54bnkDOCPmuMqYLrLa5da61Bi2vV6NNJ/VER
cchY2yNex8SalWzkxy9Kp7bzomIW9Kn42zCuRM62dJytEeQN5lxPjQm28j4r
40rc3ghq3PI7EevZMqbFOv/Y7yQ/D3N64nFF3vHeOvvss0uvQ63otGpxSJCX
KN536qmnVnztdj0m43khvkY6bsF3f/nll5dqilCLivhCEdr1+6vHNl1sm66H
vmWcG8gYeW/15vjM47uNbY/cn1k89dRTpe813S8vR9vgmMyr712uXdqzcUgN
dPyWxHowWWJu5XFI1knQfoqqL501Dhnraq+++urh38yTuP3225PLLrusV+27
0XOvpPzFvgQb85nTWGtBex8xYkS3axfWQ8Tn0GeoZsGCBWE89vzzz8/t/e6y
yy5hv1OnTs38nHvvvbdU3zFuzPHk3Ar6+pwHa52fyR9GbS+e+z//8z9Nfw4p
b3nHIWm/5GJK544mP3xsQ1xDFKVT23lRMYsDDzww2WSTTZKbbropnK/ZR63c
bZVwvbr33nt3+/5Yc8caF1DvhBoQjcSfGbOO9SO+8IUvhBwfsS/L34G/D8cU
16Vxn73tE7IOJ/7t2JijlVYrDhnn7cfPXGmdYTsek/xN0/unv45HH300jBFS
Dzvexzr2u+++u7C4RTt+f1nYpotr01mw1ibup5mcxY0en3l9t9Rs4Llc+2cR
1yRwTDdTs7ZZ7dKejUNqoIv9G8ZrsohxSHJckMeF63hqutB299hjj9zHKrPE
Ibmuie1+8803D3k/qI/F+2KuJ//P2i3Op1lrZjV67pWUv3TdmfI45Ne+9rVw
+6xZs7rdTt8nPoex+mroozIXkrGYvMTxkKzrvMmByXmUsSDOcV/96lfDuYvX
WG+99UJuCP6bfGL1xLF/1q81ipjOP/3TP4X8enls1A1kToIU5R2H3H333cO6
heeff750W3q+GbWritKu7byeImIWxJaYj0QdQVATjH2Qz7cRXE/yvDhPhblF
xKG5th41alTo51GrKGu93scee6xUX533VOl8tWjRovB34m9X7Xcoq1/+8pfd
rm/L32etOCS/UbHOBVulfHbteEym505Rt5j+OfVDYo6lShu/+0X8trTj95eF
bbq7PNt0FrFWChu1WJiTWGn71a9+VfN1Gj0+8/pu45ojnlMP7ZfYJo/fYYcd
Mr3PorRLezYOqYGONkUbyFJbFrFeNu2SvlC8pmDuIXWmOcfVq7ndiCxxSPJ/
xPP8pz71qTAfmvGuOAbGOHSc3/i5z30uUyyykXOvpGJMmTKl1LZp59GMGTPC
bdXmO6611lrhfvoUldp7rOVXqy5nb9A353X/67/+K9Pjb7nllnDeLL9GoE/C
ODWvddJJJ2V6rZEjR4bHs46tUddee23Na79GNz6TOS2UlmcckuOV1zrllFO6
3Z5ea8dckKK0azuvJ++YBXNymDN1+umnh38TT6MeIvtotIYp81K4ZkvnBaSu
Ir8FXFNzzZj1nMNau/XXX790vVzrmPzsZz9bOqa4ju9tDIx59/F1ONeWqxWH
BMdPvD9+n2nteExSiyd+JnKwxP1zbcH7+/GPfxzqSqbnkbKRDzZrbCqrdvz+
srBN95RXm66Hz8VYd5Y+E7+PtTR6fOb13U6fPj3slxhdPf/5n/9Z+jyMRbdS
u7Rn45Aa6GLfiPyKWVDLhhhkpZoR9Bl4LfoMedV9yBKHjOfJuDGOUY4xsFhH
N50bvN5rZjn3SirGmWeeWWrXMcf466+/nqy55pphnVa1dR+xzihbeV5J+mL0
DYcPH555fnQW9GXjPrOuR2GMpFLeS27jMzayHolrM/ZNrdXe4hojj00ql1cc
kjVStA1+m5nDkBbHVeOYYxE6oZ1Xk3fM4pFHHgkxtzhvKt1XYy1OI1jnUn7s
cK6hbjLrXZhbl1V6vSLXzrUcdNBBpcdSC7W30mur2ajTkFYrDknMLf1cxv3T
2vWYnDBhQul915oPxt92m2226fYdEE/JS7t+f1nYpnvKq03XE3MFsjGfjjn8
6Y14KXHQL3/5y6Xvs5LeHJ95fbcxtsi1eD0cv/F9Fl2DvJZ2as/GITXQxfXH
48ePz/R44o/Vch688cYbpTk1eZ3bs8QhWSOe7p+Q46GSWEd3hRVWKOV7qKaR
c6+kYqSvzYg/ItakqrU+Il0398Ybb6x437Rp03J9r+TbiftsZq03/UfWqDHm
00hML/bDq9UxaAf0xVhL79Y+G9e5WeQVh4zXkKxzLUcsI7bBWjkZmtGu7Zya
Acw5q7VxXcxr77rrrjUfxzo/8vDWw9gRa0uif/iHfwivz1h2s+MVjCGNGTMm
5BR6/PHHMz+P68q4xjlLLdX0mFYzvxkc9/y942uVz5WpFYdk3Wa8jxxIjKWl
tesxSRvleeSBrPe+qTMc1zmwUWc7L+36/dmmu7SqTdcTY0xcR3J9XEmW7yyP
47O33y3xa/bLWsd6yOka3+fs2bN79T7z0E7t2TikBrpYjzbLHMEsWBfN6/Gb
wBzEZmWJQ6b7aIMGDap6viD/WXwcsctaGjn3SioGuQZph8yxJs9CHNuvt+Yy
Po7twgsvLN3OGAVtmhzWec/bI8di3Gd6LUwjyPnOOMnJJ5/c8HNjfLaZXOit
Rv0F8nq4tc/28MMPZ/rb5hGHpA4Cr0HuL+aTvfLKK922dBySOc9FaNd2znwc
8lTU2uLnYo5OrccRN6I/1QjmpcT1tT/4wQ8aem456hCSp5w5sc8880xDz2U+
UPyc9dYO8hsR851xPdpsLmGOT35/eL2tttqq23zeanFI5vbEtkO/unxcDe14
TFKzOM5bIFdzFmeccUa3+WV5acfvD7bpLq1s09WwTjzWWWLebzOaPT6b+W5Z
1xzHCuqJ8wDZisy5WU87tWfjkBroyOVOG8ia96Aextxi+6+XdzeLLHHIeG3C
tummm1Z9XLr27nHHHVdzv42ceyUVI44r0n9ibID2SI3semstqJcV2zo17sAc
aPIHkTcmjzGScukx2Dh3sxEXX3xxyB1xwQUX9Gr/1Alj33nm55Xy0mwcknVT
WXNtxbGL3l6D1NLJ7byo2rqIa/aIpS1cuLDXr8NYBePdzKWrlB+onjhWzlZv
/Wb6d4RYRx74jmOuR9YNUV8VleKQxClZvxnjSORRqqQdj0nm3sX3TB7oLO68
887Sc1jLmpd2/P6ysk13V0SbriTWTOO7aWR9eSXNHJ/NfrcPPfRQ2C9ruetJ
/x2uvvrqhveVl3Zqz8YhNdDF+ZBZzsff/e53k2HDhtWMWcY5+mxXXXVV0++v
0To1tcZIyascH1etvkXUyLlXUjHItU07JDcUudHp0zFOWQ81dGNb/9a3vhVu
22effcK/yY1fDX2WWN8qYvycuGe9mAZjznGf6Rq+WTBuSu3fSjl12G+WuZsx
ztObvDys02HNDuNSeWzUM4vX1xKajUPSB+D5zFEgjlNtS8ciY07ZcgO1nddT
ZMyC9ZK89k477VS6rdH8vPw9N95445D7s9I6x/K/aSXkFeZ9MC+Rv2UtcV4L
W7W1jHwG5valcYyXr51Ooz7EXnvtFV6XmhGce/le4r7Y79ixY8OYG//ecccd
u9VpK9eOx2Ss/cCWNYZFbCM+p7xWj226Mtt0d0W16fL3HOtxMw+xWb09PvP4
bu+4446w3xEjRtR9LPOa4/ukVmwW9BNvvvnmkHchbaC0Z+OQGuiILdIG6AfV
wjkitmvO9dXmdrPeMT6OeYrNyhKH5NzAtQmP45xbDesGyudIVdPIuVdSMRgH
SMcVsuaPoL8Yn0M/kDxKtc4jnEOob0VeB2o/svaN1zj44IPDuYXrQfom1IOs
1Q+J/eG5c+dm/ozk6OU8N2vWrIr377bbbsmPfvSjuq/DuYp9V3udWugH8hmZ
K5rHtvbaa4cxaVXGPKfyOhWdrpk4ZLyWJq9XPUOGDCm1/fI1GQO9nddTVMyC
tfvxbxJz4nD8M7+9Wr7xcvQ511133eQrX/lKxfq299xzT1hvWU+cU7vhhhvW
fBzXu3FdK2Mr5Tg+WGPDscTcW8ZeOLa5dmY8PsuavKeffjq55JJLkgMPPLDb
bx11Efjd4nh49tln674O2u2Y5PvnOcyhyirmaeE7Z340bNO12ab/pi/aNIg/
xe+G+Zd5aPT4zOu7jZ+FGuP1pOtOkXeiXsyOY5K63XzXrKXGQGvPxiE10MUa
1/XWODCWEvPacA6oVudls802K52HyI/RrCxxSIwaNSo8jvNZtXwf6doV5JSs
pZFzr6T8cY5JxyBp41nGbyPWscVzAnmouLarFvthjiS5bXh9rgfp63zmM59J
DjnkkNJcjTifknqR1dD3amQu+HnnnRfmcFXrr3CNyuvVy8HH+45jMVzbqn+6
4YYbkpEjR4bfUOb2UnPigAMOGBB/syxxyMmTJye33HJLt9uoDUwbJpdXrZqi
0bbbbls6Z5TnLLOd11ZUzIKcbbwu30Gcr0QOf66Ts2BtITEG/jaV5lsxd4a5
WVni1HE+1BZbbFH1MXzPcUyd46TS7wZribmf4zL2U1mPw9xFrkOpcd2IWnVq
sminY5LccfGzstb8/vvv7zH/rBztkfMlca7bbrutdLttujbbdJei2vScOXN6
vBbHH8/l//PSyPGZ53cb1xFSg6aeGE+IW3ktrjTmapIniceddtpppdsHWntu
JA7J3/LKK68M88eMW6pTUHOSNjB8+PC6j918882TT37yk8lzzz1X8X7WmsTz
T6V5hLRPzjHEA7O2oaxxyHTN7GrnpphDl2sa3mstjZx7JeWPa5PYpqmTWS8n
ZDnqAsbn0+YZ/62G8YZrrrkm/M7HPgR1edNOOeWUcHu67k258ePHh8dMnDix
7vtLj5mzNo8+IXlpOH9xXmY9ObEq1u/VM2/evPA6zEUsIieemnfWWWeFmqIz
ZswI123E2clxwt+YeQm11l12gnpxSOY3MV5Au43zaagrReyB76g8PllN7Nez
pdcLwnZeW1Exi5gvi7k5YKyYY/7MM8+s+1yu/WNsmbFw8nMce+yxIb/go48+
Gq4fuebmPv5dz89+9rPwWhxrXK9XQv5wHkPMq9p8Jq6N4zww5uWQU5w4B3PB
e5N/OD1OnrUGfVo7HZPUuo77jzXEN9poo4rX7Xy3xB2JSXAuKM//Z5uuzTbd
Je82zTw76hHwmnyWOP8lncOUdXV5yXp85v3dxvwRjBHWw284cxjTbWP69Ok9
HsdamTgfujy/wkBrz43EIX/xi1+U3mfWeL/U33FtzzFNG6uUPyKNulEc+9Xi
Adwfz32zZ8/ucX+6rjXn9SzinCbqY9bCvO04N79SfSvec6xdRn+vnkbOvZLy
F/vPxBArnU/qibmL2Oh71cIYBXlqHnjggfB4xmnL51XT3+a+Sv2qaNq0aRXj
H+XoqzAnbvTo0SE+Sj7rWDs0vW2wwQaZ1jfHsVquDdT/MO7F35e8w+WYD8nf
jjzynaxeHJLcAPG4J0c881BiLdZ6deXSuH5Ivw655plrRtu0nddWVMyCOry8
7tFHHx2u71ljx/k5S7415jqxRi/WZo9zjco3ailnwfVtnCtDnZj0mkWOhZi/
h/4iMYVqyq8x2T/HU9aaFIznk+uYa0tiN+l12eQXYv0f1+O0iyxjcO1yTDJ3
rDyPa9zo73/ta18LYzbkUjnqqKPCd8F9zIGoVIPXNl2bbbqYNs38vPR7pUYr
8Sx+x/l3vRoEjcp6fOb93bJumsdX6rtUwtzG8n1xbLM/6hqRb4L4IjHrSnMV
B1p7biQOGeOvcas2J0xqN/F3/u677675OK4faNPMfS//TZs6dWqIZfI69Pkr
SbchcjdUyu1AvIFzyxVXXFG6Pou/H8z559xC363SuCm5oMj9wbUHYz8Rv4vk
dYj9uyz1Exo990rKF/1a2iDXI70R4x7k+88q9qHKxyro5zJOyjmu1jUh9xE7
Yd4GOQCr4TzKOSm9ZoZzW4y7sB/6Y1nrGzJeXG98WMWiH1ntGox1AHGMvDyP
fqzfyd+82lyOVmCuRJ7zc+rFIVnfVul6idzVWXLDR1wrxBwycWM+dTpPlO28
sqJiFuQ4ZAyb74u/Bf8d84HVQp+U2NRdd91Vuo3x8u233770t2XdXtZ6yxGx
sFgXhvk7xBAYe+a9cRu54JgLlQUxD45R4iCN1KNlzSL9VfbPZyAOybU5G//N
PEHuoz/L2oB62uWYjDEh4jXksEvXtqi0MR8tS65523Rltuli2jTzI/k9r3TM
ksc877mtWY7PvL9bPiPPIadR1pxI/FbTFivF8ti4/bDDDqua2y0aKO25kTgk
cUdi/RzfbKytkTpBrFuXztFQzSuvvBLGVziX0H5Zt8xaM55Pfvha9aGoW8WY
JucQ5ihUwhgCY6XEKXm92DeLeSI47zN2Ua0WF3FD5kVy7mB+N7898XeIuGa9
OZ/ozblXUr522GGHuvkYamFcnHNAI3UxeA5tv1KOOm5nvUs9cS41eVyqIfZU
qR9GX4dxlqx53sG4Sjwvxtz96lvkOCOmUC0nelxPw3gauZnS6H/GPnpe67ia
qTUZUT+COpv18rZllSU/JHNI0tcs1O/ozW/wkUceGX73mVPJuq/ytmY7r6zI
2rrE3zm+mY+UNXci30+lGBzXjKzZZ9y6met9rtfJc0fNCtbxMRemVs6xcowb
8DvF/Jws49tFa4djkvkEzI1K98Xvu+++cP1B7IdxQ+qBMA80ax1t2KYrs00X
16b57SZXIX9Dxg2Y65dHfdZq6h2feX+3MT8Z67obxTxD1hMyv3n33XdPxo0b
F/4W5XWxqxko7bm3dWrIl8+acakTxHwG5GvIOu+A458xH84xzH8kLt9froGp
j8N8b+KrtHFy59bLLZvWzLlXUj7oHzSa6z+NNRZZxh0i4iOMgTCXqjxWRDyE
cwLnErCOrlrMaebMmeGx9GX7QlyHai7b1iAGWW/eLn1/xthZa1SO2jU8nzgm
43wRxz9xdMb5GFurtjEPhfUIcT951JoEeeR5PPHDSvU2G5W1XjbXHaydoB0V
wXZeXcyzZg78+pgPRp+ZGqvptkQcY7/99mvJe+rEYzIL23R1tuns+mObTuvL
45PxP/oXtKmsuSbyMpDac2/ikPxtmKfFfHKpU2yzzTahLdTKnTEQtPLcK6l1
Yl2crbfeutvt9ImolxXXzfLbz7y2aus06L/GdTDz588v/H1TP4y1OAO9T8L4
EbGuerlA88RcENYG1MtfXAtzBeLcv4j4Ia/Lmsxhw4aFGCL9Tmo5ME+f44//
ZqP+dsyTlFetyYi5B/wWNpLboJqsccii2c6r47MyFy2PuHMnY44Ma3ZoS+n5
MoyB095Ya9wKnXhMZmGbrs42nU1/bdNpfXl8xtot1GjpawOpPfcmDkndLvqD
1qRUJ4lznWPts4GqledeSa3DWrFK+WiYk0muGGojkmeGfipxnVrIrUf8hrp7
RYrnqyy1tzoZNVTT63mz5BNvFmt5iPWRR718zD6rOF5PvDDmrmJOBn1t5izG
/OzUvIxrcMg7xJzHSvKqNZn2ve99Lzy+Vs6VLPpLHNJ2rmYwv5j8QqzDjLUx
yCdO3nTGDmh3TzzxRMve30A8Jm3TakZ/b9NpfXF8ErMmLwu5FRtZl5yXgdSe
G41DsvZ7+PDhoX8odRpyKdDGyRc/ELX63CupdQ4//PDQHyCmVY682qxnZS4a
/Zlaea8j+iP11us2g/lt5KKh9lZeOfzaFXVUYwySOYTkrC8adULZH3G/3iCn
P7mS2R577LHS7eSXuuiii0r/5j5+l+PfmHmTJ510UsXXzKvWZBo5wDjOWP/d
TA68/hKHtJ2rGSeffHJoZ/HYoO5KrNHI9WGlms59baAdk7ZpNaMd2nRa0ccn
+ZV5fXKLtsJAas+NxiEnTJiQDB06tG6dH6kdvfDCC2E8iHxUvZ3f0c5afe6V
1DrkkqxVT5H6VeTMy4q1sdThY50G9bPyxJgJNTjIAWj+iC7ULuNa4rLLLit8
X8xZ5O/KnIl0ncWsGOfi+oY44eOPP17zseQp3m677Ur/pl5ivf50s7Umy5H3
n9erVh8ui/4Sh7Sdqxn0k8uvfVkXmKVWcF8ZaMekbVrNaIc2nVbk8cn4JL/T
9eYZFmkgtedG4pCsw6Y+T7V8mFInIDc+cy/23nvvVr+VPtUfzr2SOgtjluTI
ZvwyXYOkWdSBpN9DDUT1PWKD/F70Zm0M+abII0RO5nQskHqm3JdG3JBYJ2uj
I2rQsLa6ljxqTaZxTUYffu211+51TqL+Eocsgu1c/Y3HZHP8/tSfFXF8Evtj
Xh95Xzrtd7q/tufe1suWOtnVV18d1rZNnjy51W+lT3TyuVdSa5HThvqLjOHm
hTXB9ltag9jgGmusEXIOkSu9EfSFyT9FzntyUqVtueWWycMPP9ztNn6L0+uT
eA7/HjduXNV95FVrslyMbd56662ZHl+uk+OQsJ2rv/GYbI7fn/qzvI9P+hln
n312x9Y/6Y/t2TikVNmsWbNK1yqdrtPPvZLUzoi/UfswamXtT9YM0G9kfXQj
yBvEHMhdd9019INZm8324osvJvfcc0+IG5bHJslXTEwxfl7yXrJv6tZUk1et
yXLkzOJ1e1s7u9PjkJIkSVkZh5QkSeo/iLtRM5FYGnPVyUtODI0568TBWB8c
3XzzzaEm9Je+9KUQ6xoxYkS3HN7Uzv7Od76T7LfffqGe9MiRI5OLL7443Ddj
xozwvM022yzZfvvtwxqb2bNn13xv3//+9xuOx1HfZccdd+xW07t8Iy9z2l13
3RVuT+dIIRZLHTVunzdvXsV95VlrstL72WCDDTI/J804pCRJUhfjkJIkSf0D
cSryfn/sYx9Lrr/++hAzY6469Vy+8Y1vhD7bkCFDSo+nrhixtVjfki2dd5Hc
4cwrJK9ivJ/1yMQTiXGeddZZyR133BH+zWswL3HmzJlV398uu+wSXmPq1KmZ
PxNxz1oxSDbWaqdRE4b8KOXroImn8vhqNTzzrjUZEUsljslrM4+zUcYhJUmS
uhiHlCRJ6h8uuuii0C8jN2I54pHUxE7HIaNzzjmnYhwyogYjcUfuJ5ZIvvLy
movMjaxXx2WjjTYKj5kzZ04vPl12zF9cuHBhj9tZu0297mryrjWZxjxUPjvr
yBtlHFKSJKmLcUhJkqT+YcyYMaFfNm3atIr3X3755RXjkNSGrhWHBGu242N+
+ctf9rifOtTx/tdee63ia8RYZq1YX6diTTufnb9Bo4xDSpIkdTEOKUmS1D8c
eeSRoV+22mqrJZdeemmY35dGf408j+Vuu+22unHILbbYIty/+uqrV7yf2Gd8
jeeee67H/eStrLePTsZcVD47c08bZRxSkiSpi3FISZKk/oF6KOlcj+QzpMY0
9Zpr1ZBpJA45atSoivdPnz699BoLFizocT81b+L97777bqbPQ45L9teft8ce
eyzTZ6FmDp/91FNPzfT4NOOQkiRJXYxDSpIk9R9nn312qSZK+UZMstJcxUbi
kF//+tcr3p+OQz799NM97ic2Ge8nV2UW1JM5/fTT+/X2/PPPZ/osfG989h/+
8IeZHp9mHFKSJKmLcUhJkqT+hZgf9Z0/8YlPhBrW6VjksGHDeqzX7os4ZHo+
5Ouvv978h2wze+yxR/jsP/nJTxp+rnFISZKkLsYhJUmS+gdigffff3+326gR
PXPmzOTzn/98KQ54ySWXdHtMX8Qh33rrrdL9WecQdpIYS2SteW+fy9+SPJvp
7YMPPijg3UqSJLVeeb+H7cADDzQOKUmS1A/su+++yT777FPxPtZCf/WrXw39
trFjx3a7ry/ikFh11VXD/XPnzm3gU/Xe22+/nRx33HGhjjjzESdNmtQn+60k
1hufNWtWw8+NcchK2xlnnFHAu5UkSWqthQsXVu3/GIeUJElqva985SvJiiuu
mPzpT3+qeP/tt98e+m0HHXRQt9v7Kg651VZbhfuvuuqqBj5V7xGHPO2000r7
PeKII/pkv+Xee++9ZIUVVqj53dRy6KGHhlhkpe3iiy8u4B1LkiS11ksvvVS1
/8NGnFKSJEmtQxySWNeJJ55Y8f4rr7yyYo7CGTNm1I0hbrrppuH+avMtr776
6rrj0+PHjw/3T5w4sYFP1byYm/GGG27o0/1G8+bNC/sfPHhw5ho9kiRJkiRJ
Un8V45DLLrtsct5553XLHfjggw8ma621VrLRRhsl77zzTrjtoYceCvHDXXbZ
pRRDJOfOddddl7z22mvJ4sWLkxtvvDGZPHlyqQb3aqutFvJLErskpvbAAw8k
06ZNS3beeedudbkvv/zyZP78+d3eH4/j/p122qnPvhPmIq688srJkksumfzx
j3/ss/2m8X3xuYmHSpIkSZIkSe1uv/32S9Zff/3knHPOCfFC8jFuv/32ySab
bBLicHvttVeyaNGi0uPHjRuXLLfccsmgQYOS1VdfPVlllVXC+mFijo8//njy
8MMPh3rb3MZ9PIY5fR/+8IfD6xHPPOCAA7q9BvtdaaWVQiz0zDPP7Pb+WPPN
a3N/jIUWjc9ADJD8jK3COnjew4UXXtiy9yBJkiRJkiTlhfovL774Yvhv4nzU
zmYt8pw5c5LXX3+9xe+uC7FQYnKsEe8LxGTZ32GHHdbtduaK9sV3Qq5OYrfL
L798mGMqSZIkSZIkqXgzZ84MccEddtihT/a35557hv2x1hzEZ48//vgwb5Tb
Dz744EL3Tx0Z9rP//vsXuh9JkiRJkiRJf8M8RNaKE5srzx+Zt5gbkn29/PLL
Ydtuu+2SCRMmJHfeeWeoLc76cR5XlM033zysW3/mmWcK24ckSZIkSZKknh59
9NGQd5K5ikWKuSE322yz5KmnnkqGDx+eTJkyJdx33333hfuo7VOU66+/Puzj
mGOOKWwfkiRJkiRJkqojNkeM7txzzy1sHzE35Jprrpmst956yfTp07vd/8or
rxS274ULF4a8kBtvvHHy5ptvFrYfSZIkSZIkSdWxFnq33XYLa5YfeuihQvYR
c0OyUc97zJgxya9//etC9pX25z//Ofn0pz8d1oQzD1OSJEmSJElS6yxevDjU
qxk6dGjucxPff//9EAdccsklkyeeeCL56U9/mgwZMiSsB7/tttty3Ve58ePH
h33fe++9he5HkiRJkiRJUjZvv/12csIJJySLFi3K9XUfeeSRMA9yxIgRpdsu
uOCCcNu4cePCv1k7Te3svB199NHJb3/729xfV5IkSZIkSVL/Mnny5BBzpDZ2
dN5554XbJk2aFP594oknJocffnir3qIkSZIkSZKkNjd69OgQc7z22mtLt113
3XXhtrPOOiusA19jjTWSJ598soXvUpIkSZIkSVI7o04MtWleffXV0m2sAf/s
Zz8b6livu+66yamnntrCdyhJkiRJkiSp3b300ktVa98sWLAgefnll/v4HUmS
JEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmS
JEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmS
JEmSJEmSJEmSJEmSJEmSJEmSJEkDw/8DuQbiwQ==
    "], {{0, 60.}, {657., 0}}, {0, 255},
    ColorFunction->RGBColor,
    ImageResolution->{144, 144}],
   BoxForm`ImageTag["Byte", ColorSpace -> ColorProfileData[CompressedData["
1:eJyVlwdUU8kax+fe9JDQEiIgJdRQBOkEkBJ6KIJ0sBGSEEIJMYVmQ2RRwbWg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      "], "RGB", "XYZ"], Interleaving -> True, 
    MetaInformation -> <|"XMP" -> <||>|>],
   Selectable->False],
  DefaultBaseStyle->"ImageGraphics",
  ImageSize->{1029.8408203125, Automatic},
  ImageSizeRaw->{657., 60.},
  PlotRange->{{0, 657.}, {0, 60.}}]], "Text",
 CellChangeTimes->{
  3.973565392142614*^9},ExpressionUUID->"693c3211-c5e3-465f-b9f3-\
c7c97718af80"],

Cell[CellGroupData[{

Cell[TextData[{
 "Coefficient functions ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["A", "n"], ",", 
    RowBox[{
     SubscriptBox["B", "n"], " ", "and", " ", 
     SubscriptBox["C", 
      RowBox[{"n", " "}]]}]}], TraditionalForm]],ExpressionUUID->
  "79a814f3-9cac-41a3-bad6-3ef941f82cc7"],
 " ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{"as", " ", "functions", " ", "of", "  ", "D"}], "=", 
    RowBox[{
     RowBox[{"Exp", "(", 
      RowBox[{"F", "(", "z", ")"}], ")"}], " ", "and", " ", 
     RowBox[{"\[CapitalPhi]", "(", "z", ")"}], "  "}]}], TraditionalForm]],
  ExpressionUUID->"b8b74035-0c65-45f0-8067-c7f987fb807f"]
}], "Subsection",
 CellChangeTimes->{{3.972574614769269*^9, 3.97257462437845*^9}, {
  3.972574909576935*^9, 3.972574934915897*^9}, {3.97257500615587*^9, 
  3.9725750825534983`*^9}, {3.972620750478528*^9, 
  3.9726207548206997`*^9}},ExpressionUUID->"f128e32e-e0d8-4468-9b15-\
85f0bfde2b74"],

Cell[CellGroupData[{

Cell["n=1", "Subsubsection",
 CellChangeTimes->{{3.972621068651795*^9, 
  3.972621069169752*^9}},ExpressionUUID->"776d5a0d-ca05-445f-b7c8-\
9efa5bf8d232"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   SubscriptBox["A", "1"], "=", 
   RowBox[{
    RowBox[{"-", 
     FractionBox[
      RowBox[{"Sin", "[", "\[CapitalPhi]", "]"}], 
      RowBox[{"2", " ", "D"}]]}], "+", 
    RowBox[{
     FractionBox["1", "2"], " ", "D", " ", 
     RowBox[{"Sin", "[", "\[CapitalPhi]", "]"}]}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.972621071757696*^9, 3.972621079968902*^9}},
 CellLabel->"In[2]:=",ExpressionUUID->"3fb94258-224a-4c57-b47e-ba51088dc355"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   SubscriptBox["B", "1"], "=", 
   RowBox[{
    FractionBox[
     RowBox[{
      RowBox[{"Sin", "[", "\[CapitalPhi]", "]"}], "+", 
      RowBox[{
       RowBox[{"Cos", "[", "\[CapitalPhi]", "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"Cot", "[", 
          FractionBox["\[Pi]", "k"], "]"}], "-", 
         RowBox[{"Tan", "[", 
          FractionBox["\[Pi]", "k"], "]"}]}], ")"}]}]}], 
     RowBox[{"2", " ", "D"}]], "+", 
    RowBox[{
     FractionBox["1", "2"], " ", "D", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"Sin", "[", "\[CapitalPhi]", "]"}]}], "+", 
       RowBox[{
        RowBox[{"Cos", "[", "\[CapitalPhi]", "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           RowBox[{"Cot", "[", 
            FractionBox["\[Pi]", "k"], "]"}]}], "+", 
          RowBox[{"Tan", "[", 
           FractionBox["\[Pi]", "k"], "]"}]}], ")"}]}]}], ")"}]}]}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.972621082017501*^9, 3.972621092399369*^9}},
 CellLabel->"In[3]:=",ExpressionUUID->"fcdfb12c-313e-4d88-a8a7-96b6c7edd148"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   SubscriptBox["C", "1"], "=", 
   RowBox[{
    FractionBox[
     RowBox[{
      RowBox[{"Csc", "[", 
       FractionBox[
        RowBox[{"2", " ", "\[Pi]"}], "k"], "]"}], " ", 
      RowBox[{"Sin", "[", 
       RowBox[{
        FractionBox[
         RowBox[{"2", " ", "\[Pi]"}], "k"], "-", "\[CapitalPhi]"}], "]"}]}], 
     "D"], "-", 
    RowBox[{"D", " ", 
     RowBox[{"Cot", "[", 
      FractionBox[
       RowBox[{"2", " ", "\[Pi]"}], "k"], "]"}], " ", 
     RowBox[{"Sin", "[", "\[CapitalPhi]", "]"}]}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.972621102580361*^9, 3.972621105211584*^9}},
 CellLabel->"In[4]:=",ExpressionUUID->"2b405710-ba27-4b2b-9e03-8f00b8deaca5"]
}, Open  ]],

Cell[CellGroupData[{

Cell["n=2", "Subsubsection",
 CellChangeTimes->{{3.972621219392521*^9, 
  3.972621219808666*^9}},ExpressionUUID->"49f41dc6-3199-421d-8ee4-\
e90c4123d6b5"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   SubscriptBox["A", "2"], "=", 
   RowBox[{
    RowBox[{"-", 
     FractionBox["1", "2"]}], "-", 
    RowBox[{
     FractionBox["1", "2"], " ", 
     RowBox[{"Cos", "[", 
      FractionBox[
       RowBox[{"4", " ", "\[Pi]"}], "k"], "]"}]}], "+", 
    FractionBox[
     RowBox[{
      RowBox[{"Cos", "[", 
       FractionBox[
        RowBox[{"4", " ", "\[Pi]"}], "k"], "]"}], "-", 
      RowBox[{"Cos", "[", 
       RowBox[{"2", " ", "\[CapitalPhi]"}], "]"}]}], 
     RowBox[{"2", " ", 
      SuperscriptBox["D", "2"]}]], "+", 
    RowBox[{"Cos", "[", 
     RowBox[{"2", " ", "\[CapitalPhi]"}], "]"}], "+", 
    RowBox[{
     SuperscriptBox["D", "2"], " ", 
     SuperscriptBox[
      RowBox[{"Sin", "[", "\[CapitalPhi]", "]"}], "2"]}]}]}], ";"}]], "Input",\

 CellChangeTimes->{{3.972621223655684*^9, 3.972621227119849*^9}},
 CellLabel->"In[5]:=",ExpressionUUID->"beda79b7-77b2-4edc-bef5-61bb6712c75a"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   SubscriptBox["B", "2"], "=", 
   RowBox[{
    RowBox[{
     RowBox[{"-", 
      FractionBox["1", "2"]}], " ", 
     SuperscriptBox["D", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"5", " ", 
        RowBox[{"Cos", "[", 
         RowBox[{
          FractionBox[
           RowBox[{"4", " ", "\[Pi]"}], "k"], "-", "\[CapitalPhi]"}], "]"}]}],
        "+", 
       RowBox[{"4", " ", 
        RowBox[{"Cos", "[", "\[CapitalPhi]", "]"}]}], "+", 
       RowBox[{"3", " ", 
        RowBox[{"Cos", "[", 
         RowBox[{
          FractionBox[
           RowBox[{"4", " ", "\[Pi]"}], "k"], "+", "\[CapitalPhi]"}], 
         "]"}]}]}], ")"}], " ", 
     RowBox[{"Csc", "[", 
      FractionBox[
       RowBox[{"4", " ", "\[Pi]"}], "k"], "]"}], " ", 
     RowBox[{"Sin", "[", "\[CapitalPhi]", "]"}]}], "-", 
    FractionBox[
     RowBox[{
      RowBox[{"Csc", "[", 
       FractionBox[
        RowBox[{"4", " ", "\[Pi]"}], "k"], "]"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"4", " ", 
         RowBox[{"Sin", "[", 
          FractionBox[
           RowBox[{"4", " ", "\[Pi]"}], "k"], "]"}]}], "+", 
        RowBox[{"Sin", "[", 
         FractionBox[
          RowBox[{"8", " ", "\[Pi]"}], "k"], "]"}], "-", 
        RowBox[{"5", " ", 
         RowBox[{"Sin", "[", 
          RowBox[{
           FractionBox[
            RowBox[{"4", " ", "\[Pi]"}], "k"], "-", 
           RowBox[{"2", " ", "\[CapitalPhi]"}]}], "]"}]}], "+", 
        RowBox[{"4", " ", 
         RowBox[{"Sin", "[", 
          RowBox[{"2", " ", "\[CapitalPhi]"}], "]"}]}], "+", 
        RowBox[{"3", " ", 
         RowBox[{"Sin", "[", 
          RowBox[{
           FractionBox[
            RowBox[{"4", " ", "\[Pi]"}], "k"], "+", 
           RowBox[{"2", " ", "\[CapitalPhi]"}]}], "]"}]}]}], ")"}]}], 
     RowBox[{"4", " ", 
      SuperscriptBox["D", "2"]}]], "+", 
    RowBox[{
     FractionBox["1", "4"], " ", 
     RowBox[{"Csc", "[", 
      FractionBox[
       RowBox[{"4", " ", "\[Pi]"}], "k"], "]"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"6", " ", 
        RowBox[{"Sin", "[", 
         FractionBox[
          RowBox[{"4", " ", "\[Pi]"}], "k"], "]"}]}], "+", 
       RowBox[{"Sin", "[", 
        FractionBox[
         RowBox[{"8", " ", "\[Pi]"}], "k"], "]"}], "-", 
       RowBox[{"10", " ", 
        RowBox[{"Sin", "[", 
         RowBox[{
          FractionBox[
           RowBox[{"4", " ", "\[Pi]"}], "k"], "-", 
          RowBox[{"2", " ", "\[CapitalPhi]"}]}], "]"}]}], "+", 
       RowBox[{"8", " ", 
        RowBox[{"Sin", "[", 
         RowBox[{"2", " ", "\[CapitalPhi]"}], "]"}]}], "+", 
       RowBox[{"6", " ", 
        RowBox[{"Sin", "[", 
         RowBox[{
          FractionBox[
           RowBox[{"4", " ", "\[Pi]"}], "k"], "+", 
          RowBox[{"2", " ", "\[CapitalPhi]"}]}], "]"}]}]}], ")"}]}]}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.97262122914391*^9, 3.972621241305141*^9}},
 CellLabel->"In[6]:=",ExpressionUUID->"d8b99d93-109f-42e2-b347-cd301b0b8375"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   SubscriptBox["C", "2"], "=", 
   RowBox[{
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{"3", "+", 
        RowBox[{"2", " ", 
         RowBox[{"Cos", "[", 
          FractionBox[
           RowBox[{"4", " ", "\[Pi]"}], "k"], "]"}]}], "+", 
        RowBox[{"Cos", "[", 
         FractionBox[
          RowBox[{"8", " ", "\[Pi]"}], "k"], "]"}], "-", 
        RowBox[{"3", " ", 
         RowBox[{"Cos", "[", 
          RowBox[{
           FractionBox[
            RowBox[{"4", " ", "\[Pi]"}], "k"], "-", 
           RowBox[{"2", " ", "\[CapitalPhi]"}]}], "]"}]}], "-", 
        RowBox[{"2", " ", 
         RowBox[{"Cos", "[", 
          RowBox[{"2", " ", "\[CapitalPhi]"}], "]"}]}], "-", 
        RowBox[{"Cos", "[", 
         RowBox[{
          FractionBox[
           RowBox[{"4", " ", "\[Pi]"}], "k"], "+", 
          RowBox[{"2", " ", "\[CapitalPhi]"}]}], "]"}]}], ")"}], " ", 
      RowBox[{"Csc", "[", 
       FractionBox[
        RowBox[{"4", " ", "\[Pi]"}], "k"], "]"}]}], 
     RowBox[{"2", " ", 
      SuperscriptBox["D", "2"]}]], "-", 
    RowBox[{"2", " ", 
     SuperscriptBox["D", "2"], " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       RowBox[{"2", " ", 
        RowBox[{"Cos", "[", 
         FractionBox[
          RowBox[{"4", " ", "\[Pi]"}], "k"], "]"}]}]}], ")"}], " ", 
     RowBox[{"Csc", "[", 
      FractionBox[
       RowBox[{"4", " ", "\[Pi]"}], "k"], "]"}], " ", 
     SuperscriptBox[
      RowBox[{"Sin", "[", "\[CapitalPhi]", "]"}], "2"]}], "+", 
    RowBox[{"Sin", "[", 
     RowBox[{"2", " ", "\[CapitalPhi]"}], "]"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.972621242633292*^9, 3.972621254376558*^9}},
 CellLabel->"In[7]:=",ExpressionUUID->"057f820d-3154-4a55-989c-fbad464d4099"]
}, Open  ]],

Cell[CellGroupData[{

Cell["n=3", "Subsubsection",
 CellChangeTimes->{{3.972620591029872*^9, 
  3.972620591683259*^9}},ExpressionUUID->"8b6fa2ec-ba72-4fb6-ab30-\
0082eb4062e1"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   SubscriptBox["A", "3"], "=", 
   RowBox[{
    RowBox[{"2", " ", 
     SuperscriptBox["D", "3"], " ", 
     SuperscriptBox[
      RowBox[{"Sin", "[", "\[CapitalPhi]", "]"}], "3"]}], "+", 
    FractionBox[
     RowBox[{
      RowBox[{"4", " ", 
       RowBox[{"Cos", "[", 
        FractionBox[
         RowBox[{"2", " ", "\[Pi]"}], "k"], "]"}], " ", 
       RowBox[{"Cos", "[", "\[CapitalPhi]", "]"}], " ", 
       SuperscriptBox[
        RowBox[{"Sin", "[", 
         FractionBox[
          RowBox[{"2", " ", "\[Pi]"}], "k"], "]"}], "3"]}], "+", 
      RowBox[{"6", " ", 
       SuperscriptBox[
        RowBox[{"Cos", "[", 
         FractionBox[
          RowBox[{"2", " ", "\[Pi]"}], "k"], "]"}], "2"], " ", 
       RowBox[{"Cos", "[", 
        FractionBox[
         RowBox[{"4", " ", "\[Pi]"}], "k"], "]"}], " ", 
       RowBox[{"Sin", "[", "\[CapitalPhi]", "]"}]}], "-", 
      RowBox[{
       FractionBox["3", "2"], " ", 
       RowBox[{"Sin", "[", 
        RowBox[{"3", " ", "\[CapitalPhi]"}], "]"}]}]}], "D"], "+", 
    RowBox[{"D", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"3", "+", 
            RowBox[{"2", " ", 
             RowBox[{"Cos", "[", 
              FractionBox[
               RowBox[{"4", " ", "\[Pi]"}], "k"], "]"}]}], "+", 
            RowBox[{"Cos", "[", 
             FractionBox[
              RowBox[{"8", " ", "\[Pi]"}], "k"], "]"}]}], ")"}], " ", 
          RowBox[{"Sin", "[", "\[CapitalPhi]", "]"}]}], ")"}]}], "+", 
       RowBox[{
        FractionBox["3", "2"], " ", 
        RowBox[{"Sin", "[", 
         RowBox[{"3", " ", "\[CapitalPhi]"}], "]"}]}]}], ")"}]}], "-", 
    FractionBox[
     RowBox[{"2", " ", 
      SuperscriptBox[
       RowBox[{"Sin", "[", 
        RowBox[{
         FractionBox[
          RowBox[{"2", " ", "\[Pi]"}], "k"], "-", "\[CapitalPhi]"}], "]"}], 
       "2"], " ", 
      RowBox[{"Sin", "[", 
       RowBox[{
        FractionBox[
         RowBox[{"4", " ", "\[Pi]"}], "k"], "+", "\[CapitalPhi]"}], "]"}]}], 
     SuperscriptBox["D", "3"]]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.972573568232554*^9, 3.972573581569474*^9}},
 CellLabel->"In[8]:=",ExpressionUUID->"7b0c2476-7bfb-4179-bc1f-9159239aa83c"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   SubscriptBox["B", "3"], "=", 
   RowBox[{
    RowBox[{
     RowBox[{"-", 
      FractionBox["1", "2"]}], " ", 
     SuperscriptBox["D", "3"], " ", 
     RowBox[{"Csc", "[", 
      FractionBox[
       RowBox[{"6", " ", "\[Pi]"}], "k"], "]"}], " ", 
     RowBox[{"Sec", "[", 
      FractionBox[
       RowBox[{"2", " ", "\[Pi]"}], "k"], "]"}], " ", 
     SuperscriptBox[
      RowBox[{"Sin", "[", "\[CapitalPhi]", "]"}], "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"4", " ", 
        RowBox[{"Cos", "[", 
         FractionBox[
          RowBox[{"4", " ", "\[Pi]"}], "k"], "]"}], " ", 
        RowBox[{"(", 
         RowBox[{"5", "+", 
          RowBox[{"6", " ", 
           RowBox[{"Cos", "[", 
            FractionBox[
             RowBox[{"4", " ", "\[Pi]"}], "k"], "]"}]}]}], ")"}], " ", 
        RowBox[{"Cos", "[", "\[CapitalPhi]", "]"}]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"Sin", "[", 
           FractionBox[
            RowBox[{"4", " ", "\[Pi]"}], "k"], "]"}], "+", 
          RowBox[{"Sin", "[", 
           FractionBox[
            RowBox[{"8", " ", "\[Pi]"}], "k"], "]"}]}], ")"}], " ", 
        RowBox[{"Sin", "[", "\[CapitalPhi]", "]"}]}]}], ")"}]}], "+", 
    RowBox[{
     FractionBox["1", "4"], " ", "D", " ", 
     RowBox[{"Csc", "[", 
      FractionBox[
       RowBox[{"6", " ", "\[Pi]"}], "k"], "]"}], " ", 
     RowBox[{"Sec", "[", 
      FractionBox[
       RowBox[{"2", " ", "\[Pi]"}], "k"], "]"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{"8", "+", 
          RowBox[{"13", " ", 
           RowBox[{"Cos", "[", 
            FractionBox[
             RowBox[{"4", " ", "\[Pi]"}], "k"], "]"}]}], "+", 
          RowBox[{"10", " ", 
           RowBox[{"Cos", "[", 
            FractionBox[
             RowBox[{"8", " ", "\[Pi]"}], "k"], "]"}]}], "+", 
          RowBox[{"3", " ", 
           RowBox[{"Cos", "[", 
            FractionBox[
             RowBox[{"12", " ", "\[Pi]"}], "k"], "]"}]}], "+", 
          RowBox[{"Cos", "[", 
           FractionBox[
            RowBox[{"16", " ", "\[Pi]"}], "k"], "]"}]}], ")"}], " ", 
        RowBox[{"Cos", "[", "\[CapitalPhi]", "]"}]}], "-", 
       RowBox[{"6", " ", 
        RowBox[{"Cos", "[", 
         FractionBox[
          RowBox[{"4", " ", "\[Pi]"}], "k"], "]"}], " ", 
        RowBox[{"(", 
         RowBox[{"5", "+", 
          RowBox[{"6", " ", 
           RowBox[{"Cos", "[", 
            FractionBox[
             RowBox[{"4", " ", "\[Pi]"}], "k"], "]"}]}]}], ")"}], " ", 
        RowBox[{"Cos", "[", 
         RowBox[{"3", " ", "\[CapitalPhi]"}], "]"}]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"7", "+", 
          RowBox[{"4", " ", 
           RowBox[{"Cos", "[", 
            FractionBox[
             RowBox[{"4", " ", "\[Pi]"}], "k"], "]"}]}], "+", 
          RowBox[{"2", " ", 
           RowBox[{"Cos", "[", 
            FractionBox[
             RowBox[{"8", " ", "\[Pi]"}], "k"], "]"}]}], "-", 
          RowBox[{"6", " ", 
           RowBox[{"Cos", "[", 
            RowBox[{"2", " ", "\[CapitalPhi]"}], "]"}]}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"Sin", "[", 
           FractionBox[
            RowBox[{"4", " ", "\[Pi]"}], "k"], "]"}], "+", 
          RowBox[{"Sin", "[", 
           FractionBox[
            RowBox[{"8", " ", "\[Pi]"}], "k"], "]"}]}], ")"}], " ", 
        RowBox[{"Sin", "[", "\[CapitalPhi]", "]"}]}]}], ")"}]}], "-", 
    RowBox[{
     FractionBox["1", 
      RowBox[{"8", " ", "D"}]], 
     RowBox[{"Csc", "[", 
      FractionBox[
       RowBox[{"6", " ", "\[Pi]"}], "k"], "]"}], " ", 
     RowBox[{"Sec", "[", 
      FractionBox[
       RowBox[{"2", " ", "\[Pi]"}], "k"], "]"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"27", "+", 
          RowBox[{"43", " ", 
           RowBox[{"Cos", "[", 
            FractionBox[
             RowBox[{"4", " ", "\[Pi]"}], "k"], "]"}]}], "+", 
          RowBox[{"42", " ", 
           RowBox[{"Cos", "[", 
            FractionBox[
             RowBox[{"8", " ", "\[Pi]"}], "k"], "]"}]}], "+", 
          RowBox[{"21", " ", 
           RowBox[{"Cos", "[", 
            FractionBox[
             RowBox[{"12", " ", "\[Pi]"}], "k"], "]"}]}], "+", 
          RowBox[{"7", " ", 
           RowBox[{"Cos", "[", 
            FractionBox[
             RowBox[{"16", " ", "\[Pi]"}], "k"], "]"}]}]}], ")"}], " ", 
        RowBox[{"Cos", "[", "\[CapitalPhi]", "]"}]}], "-", 
       RowBox[{"12", " ", 
        RowBox[{"Cos", "[", 
         FractionBox[
          RowBox[{"4", " ", "\[Pi]"}], "k"], "]"}], " ", 
        RowBox[{"(", 
         RowBox[{"5", "+", 
          RowBox[{"6", " ", 
           RowBox[{"Cos", "[", 
            FractionBox[
             RowBox[{"4", " ", "\[Pi]"}], "k"], "]"}]}]}], ")"}], " ", 
        RowBox[{"Cos", "[", 
         RowBox[{"3", " ", "\[CapitalPhi]"}], "]"}]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"11", " ", 
           RowBox[{"Sin", "[", 
            FractionBox[
             RowBox[{"12", " ", "\[Pi]"}], "k"], "]"}]}], "+", 
          RowBox[{"5", " ", 
           RowBox[{"Sin", "[", 
            FractionBox[
             RowBox[{"16", " ", "\[Pi]"}], "k"], "]"}]}]}], ")"}], " ", 
        RowBox[{"Sin", "[", "\[CapitalPhi]", "]"}]}], "+", 
       RowBox[{
        RowBox[{"Sin", "[", 
         FractionBox[
          RowBox[{"8", " ", "\[Pi]"}], "k"], "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"28", " ", 
           RowBox[{"Sin", "[", "\[CapitalPhi]", "]"}]}], "-", 
          RowBox[{"6", " ", 
           RowBox[{"Sin", "[", 
            RowBox[{"3", " ", "\[CapitalPhi]"}], "]"}]}]}], ")"}]}], "+", 
       RowBox[{"3", " ", 
        RowBox[{"Sin", "[", 
         FractionBox[
          RowBox[{"4", " ", "\[Pi]"}], "k"], "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"9", " ", 
           RowBox[{"Sin", "[", "\[CapitalPhi]", "]"}]}], "-", 
          RowBox[{"2", " ", 
           RowBox[{"Sin", "[", 
            RowBox[{"3", " ", "\[CapitalPhi]"}], "]"}]}]}], ")"}]}]}], 
      ")"}]}], "+", 
    RowBox[{
     FractionBox["1", 
      RowBox[{"8", " ", 
       SuperscriptBox["D", "3"]}]], 
     RowBox[{"Csc", "[", 
      FractionBox[
       RowBox[{"6", " ", "\[Pi]"}], "k"], "]"}], " ", 
     RowBox[{"Sec", "[", 
      FractionBox[
       RowBox[{"2", " ", "\[Pi]"}], "k"], "]"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"7", "+", 
          RowBox[{"11", " ", 
           RowBox[{"Cos", "[", 
            FractionBox[
             RowBox[{"4", " ", "\[Pi]"}], "k"], "]"}]}], "+", 
          RowBox[{"14", " ", 
           RowBox[{"Cos", "[", 
            FractionBox[
             RowBox[{"8", " ", "\[Pi]"}], "k"], "]"}]}], "+", 
          RowBox[{"9", " ", 
           RowBox[{"Cos", "[", 
            FractionBox[
             RowBox[{"12", " ", "\[Pi]"}], "k"], "]"}]}], "+", 
          RowBox[{"3", " ", 
           RowBox[{"Cos", "[", 
            FractionBox[
             RowBox[{"16", " ", "\[Pi]"}], "k"], "]"}]}]}], ")"}], " ", 
        RowBox[{"Cos", "[", "\[CapitalPhi]", "]"}]}], "-", 
       RowBox[{"4", " ", 
        RowBox[{"Cos", "[", 
         FractionBox[
          RowBox[{"4", " ", "\[Pi]"}], "k"], "]"}], " ", 
        RowBox[{"(", 
         RowBox[{"5", "+", 
          RowBox[{"6", " ", 
           RowBox[{"Cos", "[", 
            FractionBox[
             RowBox[{"4", " ", "\[Pi]"}], "k"], "]"}]}]}], ")"}], " ", 
        RowBox[{"Cos", "[", 
         RowBox[{"3", " ", "\[CapitalPhi]"}], "]"}]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"5", " ", 
           RowBox[{"Sin", "[", 
            FractionBox[
             RowBox[{"12", " ", "\[Pi]"}], "k"], "]"}]}], "+", 
          RowBox[{"3", " ", 
           RowBox[{"Sin", "[", 
            FractionBox[
             RowBox[{"16", " ", "\[Pi]"}], "k"], "]"}]}]}], ")"}], " ", 
        RowBox[{"Sin", "[", "\[CapitalPhi]", "]"}]}], "+", 
       RowBox[{
        RowBox[{"Sin", "[", 
         FractionBox[
          RowBox[{"4", " ", "\[Pi]"}], "k"], "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"11", " ", 
           RowBox[{"Sin", "[", "\[CapitalPhi]", "]"}]}], "-", 
          RowBox[{"2", " ", 
           RowBox[{"Sin", "[", 
            RowBox[{"3", " ", "\[CapitalPhi]"}], "]"}]}]}], ")"}]}], "-", 
       RowBox[{"2", " ", 
        RowBox[{"Sin", "[", 
         FractionBox[
          RowBox[{"8", " ", "\[Pi]"}], "k"], "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "5"}], " ", 
           RowBox[{"Sin", "[", "\[CapitalPhi]", "]"}]}], "+", 
          RowBox[{"Sin", "[", 
           RowBox[{"3", " ", "\[CapitalPhi]"}], "]"}]}], ")"}]}]}], 
      ")"}]}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.972573585953095*^9, 3.972573600579713*^9}},
 CellLabel->"In[9]:=",ExpressionUUID->"b6c4f718-4979-4cd7-9576-2c41d27c4f5e"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   SubscriptBox["C", "3"], "=", 
   RowBox[{
    RowBox[{
     RowBox[{"-", "2"}], " ", 
     SuperscriptBox["D", "3"], " ", 
     RowBox[{"(", 
      RowBox[{"3", "+", 
       RowBox[{"5", " ", 
        RowBox[{"Cos", "[", 
         FractionBox[
          RowBox[{"4", " ", "\[Pi]"}], "k"], "]"}]}], "+", 
       RowBox[{"3", " ", 
        RowBox[{"Cos", "[", 
         FractionBox[
          RowBox[{"8", " ", "\[Pi]"}], "k"], "]"}]}]}], ")"}], " ", 
     RowBox[{"Csc", "[", 
      FractionBox[
       RowBox[{"6", " ", "\[Pi]"}], "k"], "]"}], " ", 
     RowBox[{"Sec", "[", 
      FractionBox[
       RowBox[{"2", " ", "\[Pi]"}], "k"], "]"}], " ", 
     SuperscriptBox[
      RowBox[{"Sin", "[", "\[CapitalPhi]", "]"}], "3"]}], "+", 
    RowBox[{
     FractionBox["1", "2"], " ", "D", " ", 
     RowBox[{"Csc", "[", 
      FractionBox[
       RowBox[{"6", " ", "\[Pi]"}], "k"], "]"}], " ", 
     RowBox[{"Sec", "[", 
      FractionBox[
       RowBox[{"2", " ", "\[Pi]"}], "k"], "]"}], " ", 
     RowBox[{"Sin", "[", "\[CapitalPhi]", "]"}], " ", 
     RowBox[{"(", 
      RowBox[{"5", "+", 
       RowBox[{"7", " ", 
        RowBox[{"Cos", "[", 
         FractionBox[
          RowBox[{"8", " ", "\[Pi]"}], "k"], "]"}]}], "+", 
       RowBox[{"3", " ", 
        RowBox[{"Cos", "[", 
         FractionBox[
          RowBox[{"12", " ", "\[Pi]"}], "k"], "]"}]}], "+", 
       RowBox[{"Cos", "[", 
        FractionBox[
         RowBox[{"16", " ", "\[Pi]"}], "k"], "]"}], "-", 
       RowBox[{"2", " ", 
        RowBox[{"Cos", "[", 
         FractionBox[
          RowBox[{"4", " ", "\[Pi]"}], "k"], "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "4"}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"5", "+", 
             RowBox[{"6", " ", 
              RowBox[{"Cos", "[", 
               FractionBox[
                RowBox[{"4", " ", "\[Pi]"}], "k"], "]"}]}]}], ")"}], " ", 
           RowBox[{"Cos", "[", 
            RowBox[{"2", " ", "\[CapitalPhi]"}], "]"}]}]}], ")"}]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"Sin", "[", 
           FractionBox[
            RowBox[{"4", " ", "\[Pi]"}], "k"], "]"}], "+", 
          RowBox[{"Sin", "[", 
           FractionBox[
            RowBox[{"8", " ", "\[Pi]"}], "k"], "]"}]}], ")"}], " ", 
        RowBox[{"Sin", "[", 
         RowBox[{"2", " ", "\[CapitalPhi]"}], "]"}]}]}], ")"}]}], "-", 
    RowBox[{
     FractionBox["1", 
      RowBox[{"4", " ", "D"}]], 
     RowBox[{"Csc", "[", 
      FractionBox[
       RowBox[{"6", " ", "\[Pi]"}], "k"], "]"}], " ", 
     RowBox[{"Sec", "[", 
      FractionBox[
       RowBox[{"2", " ", "\[Pi]"}], "k"], "]"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"Cos", "[", "\[CapitalPhi]", "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{"7", "-", 
             RowBox[{"8", " ", 
              RowBox[{"Cos", "[", 
               RowBox[{"2", " ", "\[CapitalPhi]"}], "]"}]}]}], ")"}], " ", 
           RowBox[{"Sin", "[", 
            FractionBox[
             RowBox[{"4", " ", "\[Pi]"}], "k"], "]"}]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"6", "-", 
             RowBox[{"8", " ", 
              RowBox[{"Cos", "[", 
               RowBox[{"2", " ", "\[CapitalPhi]"}], "]"}]}]}], ")"}], " ", 
           RowBox[{"Sin", "[", 
            FractionBox[
             RowBox[{"8", " ", "\[Pi]"}], "k"], "]"}]}], "+", 
          RowBox[{"Sin", "[", 
           FractionBox[
            RowBox[{"12", " ", "\[Pi]"}], "k"], "]"}], "+", 
          RowBox[{"Sin", "[", 
           FractionBox[
            RowBox[{"16", " ", "\[Pi]"}], "k"], "]"}]}], ")"}]}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"19", "+", 
          RowBox[{"31", " ", 
           RowBox[{"Cos", "[", 
            FractionBox[
             RowBox[{"4", " ", "\[Pi]"}], "k"], "]"}]}], "+", 
          RowBox[{"14", " ", 
           RowBox[{"Cos", "[", 
            FractionBox[
             RowBox[{"8", " ", "\[Pi]"}], "k"], "]"}]}], "+", 
          RowBox[{"5", " ", 
           RowBox[{"Cos", "[", 
            FractionBox[
             RowBox[{"12", " ", "\[Pi]"}], "k"], "]"}]}], "+", 
          RowBox[{"Cos", "[", 
           FractionBox[
            RowBox[{"16", " ", "\[Pi]"}], "k"], "]"}]}], ")"}], " ", 
        RowBox[{"Sin", "[", "\[CapitalPhi]", "]"}]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{"3", "+", 
          RowBox[{"5", " ", 
           RowBox[{"Cos", "[", 
            FractionBox[
             RowBox[{"4", " ", "\[Pi]"}], "k"], "]"}]}], "+", 
          RowBox[{"3", " ", 
           RowBox[{"Cos", "[", 
            FractionBox[
             RowBox[{"8", " ", "\[Pi]"}], "k"], "]"}]}]}], ")"}], " ", 
        RowBox[{"Sin", "[", 
         RowBox[{"3", " ", "\[CapitalPhi]"}], "]"}]}]}], ")"}]}], "-", 
    RowBox[{
     FractionBox["1", 
      SuperscriptBox["D", "3"]], "2", " ", 
     RowBox[{"Csc", "[", 
      FractionBox[
       RowBox[{"6", " ", "\[Pi]"}], "k"], "]"}], " ", 
     RowBox[{"Sec", "[", 
      FractionBox[
       RowBox[{"2", " ", "\[Pi]"}], "k"], "]"}], " ", 
     SuperscriptBox[
      RowBox[{"Sin", "[", 
       RowBox[{
        FractionBox[
         RowBox[{"2", " ", "\[Pi]"}], "k"], "-", "\[CapitalPhi]"}], "]"}], 
      "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "2"}], " ", 
        RowBox[{"Sin", "[", 
         RowBox[{
          FractionBox[
           RowBox[{"4", " ", "\[Pi]"}], "k"], "-", "\[CapitalPhi]"}], "]"}]}],
        "+", 
       RowBox[{"3", " ", 
        RowBox[{"Sin", "[", "\[CapitalPhi]", "]"}]}], "+", 
       RowBox[{"3", " ", 
        RowBox[{"Sin", "[", 
         RowBox[{
          FractionBox[
           RowBox[{"4", " ", "\[Pi]"}], "k"], "+", "\[CapitalPhi]"}], "]"}]}],
        "+", 
       RowBox[{"2", " ", 
        RowBox[{"Sin", "[", 
         RowBox[{
          FractionBox[
           RowBox[{"8", " ", "\[Pi]"}], "k"], "+", "\[CapitalPhi]"}], "]"}]}],
        "+", 
       RowBox[{"Sin", "[", 
        RowBox[{
         FractionBox[
          RowBox[{"12", " ", "\[Pi]"}], "k"], "+", "\[CapitalPhi]"}], "]"}]}],
       ")"}]}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.97257360372406*^9, 3.97257362058946*^9}},
 CellLabel->"In[10]:=",ExpressionUUID->"8200cf5c-3918-4925-9b73-bfec5d174ca7"]
}, Open  ]],

Cell[CellGroupData[{

Cell["n=4", "Subsubsection",
 CellChangeTimes->{{3.972620598378708*^9, 
  3.972620599006431*^9}},ExpressionUUID->"76e70cc4-0175-4d47-a422-\
79aef419f303"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   SubscriptBox["A", "4"], "=", 
   RowBox[{
    RowBox[{
     SuperscriptBox[
      RowBox[{"Cos", "[", 
       FractionBox[
        RowBox[{"4", " ", "\[Pi]"}], "k"], "]"}], "2"], " ", 
     RowBox[{"(", 
      RowBox[{"7", "+", 
       RowBox[{"8", " ", 
        RowBox[{"Cos", "[", 
         FractionBox[
          RowBox[{"4", " ", "\[Pi]"}], "k"], "]"}]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"Cos", "[", 
         FractionBox[
          RowBox[{"8", " ", "\[Pi]"}], "k"], "]"}]}]}], ")"}]}], "-", 
    RowBox[{"2", " ", 
     SuperscriptBox[
      RowBox[{"Cos", "[", 
       FractionBox[
        RowBox[{"2", " ", "\[Pi]"}], "k"], "]"}], "2"], " ", 
     RowBox[{"(", 
      RowBox[{"7", "-", 
       RowBox[{"2", " ", 
        RowBox[{"Cos", "[", 
         FractionBox[
          RowBox[{"4", " ", "\[Pi]"}], "k"], "]"}]}], "+", 
       RowBox[{"5", " ", 
        RowBox[{"Cos", "[", 
         FractionBox[
          RowBox[{"8", " ", "\[Pi]"}], "k"], "]"}]}]}], ")"}], " ", 
     RowBox[{"Cos", "[", 
      RowBox[{"2", " ", "\[CapitalPhi]"}], "]"}]}], "+", 
    RowBox[{"3", " ", 
     RowBox[{"Cos", "[", 
      RowBox[{"4", " ", "\[CapitalPhi]"}], "]"}]}], "-", 
    RowBox[{"2", " ", 
     SuperscriptBox["D", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"Cos", "[", 
            FractionBox[
             RowBox[{"2", " ", "\[Pi]"}], "k"], "]"}], "+", 
           RowBox[{"Cos", "[", 
            FractionBox[
             RowBox[{"6", " ", "\[Pi]"}], "k"], "]"}]}], ")"}], "2"]}], "-", 
       RowBox[{"4", " ", 
        RowBox[{"Cos", "[", 
         RowBox[{"2", " ", "\[CapitalPhi]"}], "]"}]}]}], ")"}], " ", 
     SuperscriptBox[
      RowBox[{"Sin", "[", "\[CapitalPhi]", "]"}], "2"]}], "+", 
    RowBox[{"4", " ", 
     SuperscriptBox["D", "4"], " ", 
     SuperscriptBox[
      RowBox[{"Sin", "[", "\[CapitalPhi]", "]"}], "4"]}], "+", 
    RowBox[{"2", " ", 
     SuperscriptBox[
      RowBox[{"Sin", "[", 
       FractionBox[
        RowBox[{"4", " ", "\[Pi]"}], "k"], "]"}], "3"], " ", 
     RowBox[{"Sin", "[", 
      RowBox[{"2", " ", "\[CapitalPhi]"}], "]"}]}], "+", 
    RowBox[{
     FractionBox["1", 
      RowBox[{"2", " ", 
       SuperscriptBox["D", "2"]}]], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "3"}], "-", 
       RowBox[{"8", " ", 
        RowBox[{"Cos", "[", 
         FractionBox[
          RowBox[{"8", " ", "\[Pi]"}], "k"], "]"}]}], "-", 
       RowBox[{"2", " ", 
        RowBox[{"Cos", "[", 
         FractionBox[
          RowBox[{"12", " ", "\[Pi]"}], "k"], "]"}]}], "-", 
       RowBox[{"Cos", "[", 
        FractionBox[
         RowBox[{"16", " ", "\[Pi]"}], "k"], "]"}], "-", 
       RowBox[{"2", " ", 
        RowBox[{"Cos", "[", 
         FractionBox[
          RowBox[{"4", " ", "\[Pi]"}], "k"], "]"}], " ", 
        RowBox[{"(", 
         RowBox[{"3", "-", 
          RowBox[{"4", " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"Cos", "[", 
              FractionBox[
               RowBox[{"4", " ", "\[Pi]"}], "k"], "]"}], "+", 
             RowBox[{"Cos", "[", 
              FractionBox[
               RowBox[{"8", " ", "\[Pi]"}], "k"], "]"}]}], ")"}], " ", 
           RowBox[{"Cos", "[", 
            RowBox[{"2", " ", "\[CapitalPhi]"}], "]"}]}]}], ")"}]}], "-", 
       RowBox[{"4", " ", 
        RowBox[{"Cos", "[", 
         RowBox[{"4", " ", "\[CapitalPhi]"}], "]"}]}], "-", 
       RowBox[{"8", " ", 
        SuperscriptBox[
         RowBox[{"Sin", "[", 
          FractionBox[
           RowBox[{"4", " ", "\[Pi]"}], "k"], "]"}], "3"], " ", 
        RowBox[{"Sin", "[", 
         RowBox[{"2", " ", "\[CapitalPhi]"}], "]"}]}]}], ")"}]}], "-", 
    FractionBox[
     RowBox[{"4", " ", 
      SuperscriptBox[
       RowBox[{"Sin", "[", 
        RowBox[{
         FractionBox[
          RowBox[{"2", " ", "\[Pi]"}], "k"], "-", "\[CapitalPhi]"}], "]"}], 
       "3"], " ", 
      RowBox[{"Sin", "[", 
       RowBox[{
        FractionBox[
         RowBox[{"6", " ", "\[Pi]"}], "k"], "+", "\[CapitalPhi]"}], "]"}]}], 
     SuperscriptBox["D", "4"]]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.972620563235024*^9, 3.9726205779512873`*^9}},
 CellLabel->"In[11]:=",ExpressionUUID->"e8a039e9-ff51-4757-a2f0-505128e6b264"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   SubscriptBox["B", "4"], "=", 
   RowBox[{
    RowBox[{
     RowBox[{"-", 
      FractionBox["1", 
       RowBox[{"1", "+", 
        RowBox[{"2", " ", 
         RowBox[{"Cos", "[", 
          FractionBox[
           RowBox[{"4", " ", "\[Pi]"}], "k"], "]"}]}]}]]}], "2", " ", 
     SuperscriptBox["D", "4"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"21", " ", 
        RowBox[{"Cos", "[", 
         RowBox[{
          FractionBox[
           RowBox[{"4", " ", "\[Pi]"}], "k"], "-", "\[CapitalPhi]"}], "]"}]}],
        "+", 
       RowBox[{"13", " ", 
        RowBox[{"Cos", "[", 
         RowBox[{
          FractionBox[
           RowBox[{"8", " ", "\[Pi]"}], "k"], "-", "\[CapitalPhi]"}], "]"}]}],
        "+", 
       RowBox[{"9", " ", 
        RowBox[{"Cos", "[", 
         RowBox[{
          FractionBox[
           RowBox[{"12", " ", "\[Pi]"}], "k"], "-", "\[CapitalPhi]"}], 
         "]"}]}], "+", 
       RowBox[{"20", " ", 
        RowBox[{"Cos", "[", "\[CapitalPhi]", "]"}]}], "+", 
       RowBox[{"19", " ", 
        RowBox[{"Cos", "[", 
         RowBox[{
          FractionBox[
           RowBox[{"4", " ", "\[Pi]"}], "k"], "+", "\[CapitalPhi]"}], "]"}]}],
        "+", 
       RowBox[{"11", " ", 
        RowBox[{"Cos", "[", 
         RowBox[{
          FractionBox[
           RowBox[{"8", " ", "\[Pi]"}], "k"], "+", "\[CapitalPhi]"}], "]"}]}],
        "+", 
       RowBox[{"7", " ", 
        RowBox[{"Cos", "[", 
         RowBox[{
          FractionBox[
           RowBox[{"12", " ", "\[Pi]"}], "k"], "+", "\[CapitalPhi]"}], 
         "]"}]}]}], ")"}], " ", 
     RowBox[{"Csc", "[", 
      FractionBox[
       RowBox[{"8", " ", "\[Pi]"}], "k"], "]"}], " ", 
     SuperscriptBox[
      RowBox[{"Sin", "[", "\[CapitalPhi]", "]"}], "3"]}], "-", 
    RowBox[{
     FractionBox["1", 
      RowBox[{
       SuperscriptBox["D", "4"], " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"2", " ", 
          RowBox[{"Cos", "[", 
           FractionBox[
            RowBox[{"4", " ", "\[Pi]"}], "k"], "]"}]}]}], ")"}]}]], 
     RowBox[{"Csc", "[", 
      FractionBox[
       RowBox[{"8", " ", "\[Pi]"}], "k"], "]"}], " ", 
     SuperscriptBox[
      RowBox[{"Sin", "[", 
       RowBox[{
        FractionBox[
         RowBox[{"2", " ", "\[Pi]"}], "k"], "-", "\[CapitalPhi]"}], "]"}], 
      "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"12", " ", 
        RowBox[{"Sin", "[", 
         FractionBox[
          RowBox[{"4", " ", "\[Pi]"}], "k"], "]"}]}], "+", 
       RowBox[{"20", " ", 
        RowBox[{"Sin", "[", 
         FractionBox[
          RowBox[{"8", " ", "\[Pi]"}], "k"], "]"}]}], "+", 
       RowBox[{"17", " ", 
        RowBox[{"Sin", "[", 
         FractionBox[
          RowBox[{"12", " ", "\[Pi]"}], "k"], "]"}]}], "+", 
       RowBox[{"9", " ", 
        RowBox[{"Sin", "[", 
         FractionBox[
          RowBox[{"16", " ", "\[Pi]"}], "k"], "]"}]}], "+", 
       RowBox[{"5", " ", 
        RowBox[{"Sin", "[", 
         FractionBox[
          RowBox[{"20", " ", "\[Pi]"}], "k"], "]"}]}], "-", 
       RowBox[{"13", " ", 
        RowBox[{"Sin", "[", 
         RowBox[{
          FractionBox[
           RowBox[{"4", " ", "\[Pi]"}], "k"], "-", 
          RowBox[{"2", " ", "\[CapitalPhi]"}]}], "]"}]}], "-", 
       RowBox[{"9", " ", 
        RowBox[{"Sin", "[", 
         RowBox[{
          FractionBox[
           RowBox[{"8", " ", "\[Pi]"}], "k"], "-", 
          RowBox[{"2", " ", "\[CapitalPhi]"}]}], "]"}]}], "+", 
       RowBox[{"21", " ", 
        RowBox[{"Sin", "[", 
         RowBox[{"2", " ", "\[CapitalPhi]"}], "]"}]}], "+", 
       RowBox[{"11", " ", 
        RowBox[{"Sin", "[", 
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{
            FractionBox[
             RowBox[{"6", " ", "\[Pi]"}], "k"], "+", "\[CapitalPhi]"}], 
           ")"}]}], "]"}]}], "+", 
       RowBox[{"7", " ", 
        RowBox[{"Sin", "[", 
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{
            FractionBox[
             RowBox[{"8", " ", "\[Pi]"}], "k"], "+", "\[CapitalPhi]"}], 
           ")"}]}], "]"}]}], "+", 
       RowBox[{"20", " ", 
        RowBox[{"Sin", "[", 
         RowBox[{
          FractionBox[
           RowBox[{"4", " ", "\[Pi]"}], "k"], "+", 
          RowBox[{"2", " ", "\[CapitalPhi]"}]}], "]"}]}], "+", 
       RowBox[{"19", " ", 
        RowBox[{"Sin", "[", 
         RowBox[{
          FractionBox[
           RowBox[{"8", " ", "\[Pi]"}], "k"], "+", 
          RowBox[{"2", " ", "\[CapitalPhi]"}]}], "]"}]}]}], ")"}]}], "-", 
    RowBox[{
     FractionBox["1", 
      RowBox[{"4", "+", 
       RowBox[{"8", " ", 
        RowBox[{"Cos", "[", 
         FractionBox[
          RowBox[{"4", " ", "\[Pi]"}], "k"], "]"}]}]}]], 
     RowBox[{"Csc", "[", 
      FractionBox[
       RowBox[{"8", " ", "\[Pi]"}], "k"], "]"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"51", " ", 
        RowBox[{"Sin", "[", 
         FractionBox[
          RowBox[{"4", " ", "\[Pi]"}], "k"], "]"}]}], "+", 
       RowBox[{"71", " ", 
        RowBox[{"Sin", "[", 
         FractionBox[
          RowBox[{"8", " ", "\[Pi]"}], "k"], "]"}]}], "+", 
       RowBox[{"68", " ", 
        RowBox[{"Sin", "[", 
         FractionBox[
          RowBox[{"12", " ", "\[Pi]"}], "k"], "]"}]}], "+", 
       RowBox[{"33", " ", 
        RowBox[{"Sin", "[", 
         FractionBox[
          RowBox[{"16", " ", "\[Pi]"}], "k"], "]"}]}], "+", 
       RowBox[{"18", " ", 
        RowBox[{"Sin", "[", 
         FractionBox[
          RowBox[{"20", " ", "\[Pi]"}], "k"], "]"}]}], "+", 
       RowBox[{"5", " ", 
        RowBox[{"Sin", "[", 
         FractionBox[
          RowBox[{"24", " ", "\[Pi]"}], "k"], "]"}]}], "+", 
       RowBox[{"Sin", "[", 
        FractionBox[
         RowBox[{"28", " ", "\[Pi]"}], "k"], "]"}], "+", 
       RowBox[{"126", " ", 
        RowBox[{"Sin", "[", 
         RowBox[{
          FractionBox[
           RowBox[{"4", " ", "\[Pi]"}], "k"], "-", 
          RowBox[{"4", " ", "\[CapitalPhi]"}]}], "]"}]}], "+", 
       RowBox[{"78", " ", 
        RowBox[{"Sin", "[", 
         RowBox[{
          FractionBox[
           RowBox[{"8", " ", "\[Pi]"}], "k"], "-", 
          RowBox[{"4", " ", "\[CapitalPhi]"}]}], "]"}]}], "+", 
       RowBox[{"54", " ", 
        RowBox[{"Sin", "[", 
         RowBox[{
          FractionBox[
           RowBox[{"12", " ", "\[Pi]"}], "k"], "-", 
          RowBox[{"4", " ", "\[CapitalPhi]"}]}], "]"}]}], "-", 
       RowBox[{"266", " ", 
        RowBox[{"Sin", "[", 
         RowBox[{
          FractionBox[
           RowBox[{"4", " ", "\[Pi]"}], "k"], "-", 
          RowBox[{"2", " ", "\[CapitalPhi]"}]}], "]"}]}], "-", 
       RowBox[{"228", " ", 
        RowBox[{"Sin", "[", 
         RowBox[{
          FractionBox[
           RowBox[{"8", " ", "\[Pi]"}], "k"], "-", 
          RowBox[{"2", " ", "\[CapitalPhi]"}]}], "]"}]}], "-", 
       RowBox[{"170", " ", 
        RowBox[{"Sin", "[", 
         RowBox[{
          FractionBox[
           RowBox[{"12", " ", "\[Pi]"}], "k"], "-", 
          RowBox[{"2", " ", "\[CapitalPhi]"}]}], "]"}]}], "-", 
       RowBox[{"85", " ", 
        RowBox[{"Sin", "[", 
         RowBox[{
          FractionBox[
           RowBox[{"16", " ", "\[Pi]"}], "k"], "-", 
          RowBox[{"2", " ", "\[CapitalPhi]"}]}], "]"}]}], "-", 
       RowBox[{"39", " ", 
        RowBox[{"Sin", "[", 
         RowBox[{
          FractionBox[
           RowBox[{"20", " ", "\[Pi]"}], "k"], "-", 
          RowBox[{"2", " ", "\[CapitalPhi]"}]}], "]"}]}], "-", 
       RowBox[{"15", " ", 
        RowBox[{"Sin", "[", 
         RowBox[{
          FractionBox[
           RowBox[{"24", " ", "\[Pi]"}], "k"], "-", 
          RowBox[{"2", " ", "\[CapitalPhi]"}]}], "]"}]}], "+", 
       RowBox[{"262", " ", 
        RowBox[{"Sin", "[", 
         RowBox[{"2", " ", "\[CapitalPhi]"}], "]"}]}], "-", 
       RowBox[{"120", " ", 
        RowBox[{"Sin", "[", 
         RowBox[{"4", " ", "\[CapitalPhi]"}], "]"}]}], "-", 
       RowBox[{"114", " ", 
        RowBox[{"Sin", "[", 
         RowBox[{"4", " ", 
          RowBox[{"(", 
           RowBox[{
            FractionBox["\[Pi]", "k"], "+", "\[CapitalPhi]"}], ")"}]}], 
         "]"}]}], "-", 
       RowBox[{"42", " ", 
        RowBox[{"Sin", "[", 
         RowBox[{"4", " ", 
          RowBox[{"(", 
           RowBox[{
            FractionBox[
             RowBox[{"3", " ", "\[Pi]"}], "k"], "+", "\[CapitalPhi]"}], 
           ")"}]}], "]"}]}], "+", 
       RowBox[{"103", " ", 
        RowBox[{"Sin", "[", 
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{
            FractionBox[
             RowBox[{"6", " ", "\[Pi]"}], "k"], "+", "\[CapitalPhi]"}], 
           ")"}]}], "]"}]}], "+", 
       RowBox[{"53", " ", 
        RowBox[{"Sin", "[", 
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{
            FractionBox[
             RowBox[{"8", " ", "\[Pi]"}], "k"], "+", "\[CapitalPhi]"}], 
           ")"}]}], "]"}]}], "+", 
       RowBox[{"212", " ", 
        RowBox[{"Sin", "[", 
         RowBox[{
          FractionBox[
           RowBox[{"4", " ", "\[Pi]"}], "k"], "+", 
          RowBox[{"2", " ", "\[CapitalPhi]"}]}], "]"}]}], "+", 
       RowBox[{"159", " ", 
        RowBox[{"Sin", "[", 
         RowBox[{
          FractionBox[
           RowBox[{"8", " ", "\[Pi]"}], "k"], "+", 
          RowBox[{"2", " ", "\[CapitalPhi]"}]}], "]"}]}], "+", 
       RowBox[{"18", " ", 
        RowBox[{"Sin", "[", 
         RowBox[{
          FractionBox[
           RowBox[{"20", " ", "\[Pi]"}], "k"], "+", 
          RowBox[{"2", " ", "\[CapitalPhi]"}]}], "]"}]}], "+", 
       RowBox[{"6", " ", 
        RowBox[{"Sin", "[", 
         RowBox[{
          FractionBox[
           RowBox[{"24", " ", "\[Pi]"}], "k"], "+", 
          RowBox[{"2", " ", "\[CapitalPhi]"}]}], "]"}]}], "-", 
       RowBox[{"66", " ", 
        RowBox[{"Sin", "[", 
         RowBox[{
          FractionBox[
           RowBox[{"8", " ", "\[Pi]"}], "k"], "+", 
          RowBox[{"4", " ", "\[CapitalPhi]"}]}], "]"}]}]}], ")"}]}], "+", 
    RowBox[{
     FractionBox["1", 
      RowBox[{"4", "+", 
       RowBox[{"8", " ", 
        RowBox[{"Cos", "[", 
         FractionBox[
          RowBox[{"4", " ", "\[Pi]"}], "k"], "]"}]}]}]], 
     SuperscriptBox["D", "2"], " ", 
     RowBox[{"Csc", "[", 
      FractionBox[
       RowBox[{"8", " ", "\[Pi]"}], "k"], "]"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"28", " ", 
        RowBox[{"Sin", "[", 
         FractionBox[
          RowBox[{"4", " ", "\[Pi]"}], "k"], "]"}]}], "+", 
       RowBox[{"34", " ", 
        RowBox[{"Sin", "[", 
         FractionBox[
          RowBox[{"8", " ", "\[Pi]"}], "k"], "]"}]}], "+", 
       RowBox[{"34", " ", 
        RowBox[{"Sin", "[", 
         FractionBox[
          RowBox[{"12", " ", "\[Pi]"}], "k"], "]"}]}], "+", 
       RowBox[{"12", " ", 
        RowBox[{"Sin", "[", 
         FractionBox[
          RowBox[{"16", " ", "\[Pi]"}], "k"], "]"}]}], "+", 
       RowBox[{"6", " ", 
        RowBox[{"Sin", "[", 
         FractionBox[
          RowBox[{"20", " ", "\[Pi]"}], "k"], "]"}]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"Sin", "[", 
         FractionBox[
          RowBox[{"24", " ", "\[Pi]"}], "k"], "]"}]}], "+", 
       RowBox[{"84", " ", 
        RowBox[{"Sin", "[", 
         RowBox[{
          FractionBox[
           RowBox[{"4", " ", "\[Pi]"}], "k"], "-", 
          RowBox[{"4", " ", "\[CapitalPhi]"}]}], "]"}]}], "+", 
       RowBox[{"52", " ", 
        RowBox[{"Sin", "[", 
         RowBox[{
          FractionBox[
           RowBox[{"8", " ", "\[Pi]"}], "k"], "-", 
          RowBox[{"4", " ", "\[CapitalPhi]"}]}], "]"}]}], "+", 
       RowBox[{"36", " ", 
        RowBox[{"Sin", "[", 
         RowBox[{
          FractionBox[
           RowBox[{"12", " ", "\[Pi]"}], "k"], "-", 
          RowBox[{"4", " ", "\[CapitalPhi]"}]}], "]"}]}], "-", 
       RowBox[{"186", " ", 
        RowBox[{"Sin", "[", 
         RowBox[{
          FractionBox[
           RowBox[{"4", " ", "\[Pi]"}], "k"], "-", 
          RowBox[{"2", " ", "\[CapitalPhi]"}]}], "]"}]}], "-", 
       RowBox[{"141", " ", 
        RowBox[{"Sin", "[", 
         RowBox[{
          FractionBox[
           RowBox[{"8", " ", "\[Pi]"}], "k"], "-", 
          RowBox[{"2", " ", "\[CapitalPhi]"}]}], "]"}]}], "-", 
       RowBox[{"105", " ", 
        RowBox[{"Sin", "[", 
         RowBox[{
          FractionBox[
           RowBox[{"12", " ", "\[Pi]"}], "k"], "-", 
          RowBox[{"2", " ", "\[CapitalPhi]"}]}], "]"}]}], "-", 
       RowBox[{"34", " ", 
        RowBox[{"Sin", "[", 
         RowBox[{
          FractionBox[
           RowBox[{"16", " ", "\[Pi]"}], "k"], "-", 
          RowBox[{"2", " ", "\[CapitalPhi]"}]}], "]"}]}], "-", 
       RowBox[{"15", " ", 
        RowBox[{"Sin", "[", 
         RowBox[{
          FractionBox[
           RowBox[{"20", " ", "\[Pi]"}], "k"], "-", 
          RowBox[{"2", " ", "\[CapitalPhi]"}]}], "]"}]}], "-", 
       RowBox[{"5", " ", 
        RowBox[{"Sin", "[", 
         RowBox[{
          FractionBox[
           RowBox[{"24", " ", "\[Pi]"}], "k"], "-", 
          RowBox[{"2", " ", "\[CapitalPhi]"}]}], "]"}]}], "+", 
       RowBox[{"176", " ", 
        RowBox[{"Sin", "[", 
         RowBox[{"2", " ", "\[CapitalPhi]"}], "]"}]}], "-", 
       RowBox[{"80", " ", 
        RowBox[{"Sin", "[", 
         RowBox[{"4", " ", "\[CapitalPhi]"}], "]"}]}], "-", 
       RowBox[{"76", " ", 
        RowBox[{"Sin", "[", 
         RowBox[{"4", " ", 
          RowBox[{"(", 
           RowBox[{
            FractionBox["\[Pi]", "k"], "+", "\[CapitalPhi]"}], ")"}]}], 
         "]"}]}], "-", 
       RowBox[{"28", " ", 
        RowBox[{"Sin", "[", 
         RowBox[{"4", " ", 
          RowBox[{"(", 
           RowBox[{
            FractionBox[
             RowBox[{"3", " ", "\[Pi]"}], "k"], "+", "\[CapitalPhi]"}], 
           ")"}]}], "]"}]}], "+", 
       RowBox[{"63", " ", 
        RowBox[{"Sin", "[", 
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{
            FractionBox[
             RowBox[{"6", " ", "\[Pi]"}], "k"], "+", "\[CapitalPhi]"}], 
           ")"}]}], "]"}]}], "+", 
       RowBox[{"22", " ", 
        RowBox[{"Sin", "[", 
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{
            FractionBox[
             RowBox[{"8", " ", "\[Pi]"}], "k"], "+", "\[CapitalPhi]"}], 
           ")"}]}], "]"}]}], "+", 
       RowBox[{"150", " ", 
        RowBox[{"Sin", "[", 
         RowBox[{
          FractionBox[
           RowBox[{"4", " ", "\[Pi]"}], "k"], "+", 
          RowBox[{"2", " ", "\[CapitalPhi]"}]}], "]"}]}], "+", 
       RowBox[{"99", " ", 
        RowBox[{"Sin", "[", 
         RowBox[{
          FractionBox[
           RowBox[{"8", " ", "\[Pi]"}], "k"], "+", 
          RowBox[{"2", " ", "\[CapitalPhi]"}]}], "]"}]}], "+", 
       RowBox[{"9", " ", 
        RowBox[{"Sin", "[", 
         RowBox[{
          FractionBox[
           RowBox[{"20", " ", "\[Pi]"}], "k"], "+", 
          RowBox[{"2", " ", "\[CapitalPhi]"}]}], "]"}]}], "+", 
       RowBox[{"3", " ", 
        RowBox[{"Sin", "[", 
         RowBox[{
          FractionBox[
           RowBox[{"24", " ", "\[Pi]"}], "k"], "+", 
          RowBox[{"2", " ", "\[CapitalPhi]"}]}], "]"}]}], "-", 
       RowBox[{"44", " ", 
        RowBox[{"Sin", "[", 
         RowBox[{
          FractionBox[
           RowBox[{"8", " ", "\[Pi]"}], "k"], "+", 
          RowBox[{"4", " ", "\[CapitalPhi]"}]}], "]"}]}]}], ")"}]}], "+", 
    RowBox[{
     FractionBox["1", 
      RowBox[{
       SuperscriptBox["D", "2"], " ", 
       RowBox[{"(", 
        RowBox[{"4", "+", 
         RowBox[{"8", " ", 
          RowBox[{"Cos", "[", 
           FractionBox[
            RowBox[{"4", " ", "\[Pi]"}], "k"], "]"}]}]}], ")"}]}]], 
     RowBox[{"Csc", "[", 
      FractionBox[
       RowBox[{"8", " ", "\[Pi]"}], "k"], "]"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"41", " ", 
        RowBox[{"Sin", "[", 
         FractionBox[
          RowBox[{"4", " ", "\[Pi]"}], "k"], "]"}]}], "+", 
       RowBox[{"63", " ", 
        RowBox[{"Sin", "[", 
         FractionBox[
          RowBox[{"8", " ", "\[Pi]"}], "k"], "]"}]}], "+", 
       RowBox[{"55", " ", 
        RowBox[{"Sin", "[", 
         FractionBox[
          RowBox[{"12", " ", "\[Pi]"}], "k"], "]"}]}], "+", 
       RowBox[{"28", " ", 
        RowBox[{"Sin", "[", 
         FractionBox[
          RowBox[{"16", " ", "\[Pi]"}], "k"], "]"}]}], "+", 
       RowBox[{"15", " ", 
        RowBox[{"Sin", "[", 
         FractionBox[
          RowBox[{"20", " ", "\[Pi]"}], "k"], "]"}]}], "+", 
       RowBox[{"3", " ", 
        RowBox[{"Sin", "[", 
         FractionBox[
          RowBox[{"24", " ", "\[Pi]"}], "k"], "]"}]}], "+", 
       RowBox[{"Sin", "[", 
        FractionBox[
         RowBox[{"28", " ", "\[Pi]"}], "k"], "]"}], "+", 
       RowBox[{"84", " ", 
        RowBox[{"Sin", "[", 
         RowBox[{
          FractionBox[
           RowBox[{"4", " ", "\[Pi]"}], "k"], "-", 
          RowBox[{"4", " ", "\[CapitalPhi]"}]}], "]"}]}], "+", 
       RowBox[{"52", " ", 
        RowBox[{"Sin", "[", 
         RowBox[{
          FractionBox[
           RowBox[{"8", " ", "\[Pi]"}], "k"], "-", 
          RowBox[{"4", " ", "\[CapitalPhi]"}]}], "]"}]}], "+", 
       RowBox[{"36", " ", 
        RowBox[{"Sin", "[", 
         RowBox[{
          FractionBox[
           RowBox[{"12", " ", "\[Pi]"}], "k"], "-", 
          RowBox[{"4", " ", "\[CapitalPhi]"}]}], "]"}]}], "-", 
       RowBox[{"150", " ", 
        RowBox[{"Sin", "[", 
         RowBox[{
          FractionBox[
           RowBox[{"4", " ", "\[Pi]"}], "k"], "-", 
          RowBox[{"2", " ", "\[CapitalPhi]"}]}], "]"}]}], "-", 
       RowBox[{"145", " ", 
        RowBox[{"Sin", "[", 
         RowBox[{
          FractionBox[
           RowBox[{"8", " ", "\[Pi]"}], "k"], "-", 
          RowBox[{"2", " ", "\[CapitalPhi]"}]}], "]"}]}], "-", 
       RowBox[{"105", " ", 
        RowBox[{"Sin", "[", 
         RowBox[{
          FractionBox[
           RowBox[{"12", " ", "\[Pi]"}], "k"], "-", 
          RowBox[{"2", " ", "\[CapitalPhi]"}]}], "]"}]}], "-", 
       RowBox[{"68", " ", 
        RowBox[{"Sin", "[", 
         RowBox[{
          FractionBox[
           RowBox[{"16", " ", "\[Pi]"}], "k"], "-", 
          RowBox[{"2", " ", "\[CapitalPhi]"}]}], "]"}]}], "-", 
       RowBox[{"33", " ", 
        RowBox[{"Sin", "[", 
         RowBox[{
          FractionBox[
           RowBox[{"20", " ", "\[Pi]"}], "k"], "-", 
          RowBox[{"2", " ", "\[CapitalPhi]"}]}], "]"}]}], "-", 
       RowBox[{"15", " ", 
        RowBox[{"Sin", "[", 
         RowBox[{
          FractionBox[
           RowBox[{"24", " ", "\[Pi]"}], "k"], "-", 
          RowBox[{"2", " ", "\[CapitalPhi]"}]}], "]"}]}], "+", 
       RowBox[{"156", " ", 
        RowBox[{"Sin", "[", 
         RowBox[{"2", " ", "\[CapitalPhi]"}], "]"}]}], "-", 
       RowBox[{"80", " ", 
        RowBox[{"Sin", "[", 
         RowBox[{"4", " ", "\[CapitalPhi]"}], "]"}]}], "-", 
       RowBox[{"76", " ", 
        RowBox[{"Sin", "[", 
         RowBox[{"4", " ", 
          RowBox[{"(", 
           RowBox[{
            FractionBox["\[Pi]", "k"], "+", "\[CapitalPhi]"}], ")"}]}], 
         "]"}]}], "-", 
       RowBox[{"28", " ", 
        RowBox[{"Sin", "[", 
         RowBox[{"4", " ", 
          RowBox[{"(", 
           RowBox[{
            FractionBox[
             RowBox[{"3", " ", "\[Pi]"}], "k"], "+", "\[CapitalPhi]"}], 
           ")"}]}], "]"}]}], "+", 
       RowBox[{"65", " ", 
        RowBox[{"Sin", "[", 
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{
            FractionBox[
             RowBox[{"6", " ", "\[Pi]"}], "k"], "+", "\[CapitalPhi]"}], 
           ")"}]}], "]"}]}], "+", 
       RowBox[{"40", " ", 
        RowBox[{"Sin", "[", 
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{
            FractionBox[
             RowBox[{"8", " ", "\[Pi]"}], "k"], "+", "\[CapitalPhi]"}], 
           ")"}]}], "]"}]}], "+", 
       RowBox[{"118", " ", 
        RowBox[{"Sin", "[", 
         RowBox[{
          FractionBox[
           RowBox[{"4", " ", "\[Pi]"}], "k"], "+", 
          RowBox[{"2", " ", "\[CapitalPhi]"}]}], "]"}]}], "+", 
       RowBox[{"101", " ", 
        RowBox[{"Sin", "[", 
         RowBox[{
          FractionBox[
           RowBox[{"8", " ", "\[Pi]"}], "k"], "+", 
          RowBox[{"2", " ", "\[CapitalPhi]"}]}], "]"}]}], "+", 
       RowBox[{"9", " ", 
        RowBox[{"Sin", "[", 
         RowBox[{
          FractionBox[
           RowBox[{"20", " ", "\[Pi]"}], "k"], "+", 
          RowBox[{"2", " ", "\[CapitalPhi]"}]}], "]"}]}], "+", 
       RowBox[{"3", " ", 
        RowBox[{"Sin", "[", 
         RowBox[{
          FractionBox[
           RowBox[{"24", " ", "\[Pi]"}], "k"], "+", 
          RowBox[{"2", " ", "\[CapitalPhi]"}]}], "]"}]}], "-", 
       RowBox[{"44", " ", 
        RowBox[{"Sin", "[", 
         RowBox[{
          FractionBox[
           RowBox[{"8", " ", "\[Pi]"}], "k"], "+", 
          RowBox[{"4", " ", "\[CapitalPhi]"}]}], "]"}]}]}], ")"}]}]}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.972620687708838*^9, 3.972620690996109*^9}},
 CellLabel->"In[12]:=",ExpressionUUID->"3c7f8165-f771-4593-b83e-27a6597f6d76"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   SubscriptBox["C", "4"], "=", 
   RowBox[{
    RowBox[{
     RowBox[{"-", 
      FractionBox["1", 
       RowBox[{
        SuperscriptBox["D", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"4", "+", 
          RowBox[{"8", " ", 
           RowBox[{"Cos", "[", 
            FractionBox[
             RowBox[{"4", " ", "\[Pi]"}], "k"], "]"}]}]}], ")"}]}]]}], "2", 
     " ", 
     RowBox[{"(", 
      RowBox[{"67", "+", 
       RowBox[{"129", " ", 
        RowBox[{"Cos", "[", 
         FractionBox[
          RowBox[{"4", " ", "\[Pi]"}], "k"], "]"}]}], "+", 
       RowBox[{"93", " ", 
        RowBox[{"Cos", "[", 
         FractionBox[
          RowBox[{"8", " ", "\[Pi]"}], "k"], "]"}]}], "+", 
       RowBox[{"62", " ", 
        RowBox[{"Cos", "[", 
         FractionBox[
          RowBox[{"12", " ", "\[Pi]"}], "k"], "]"}]}], "+", 
       RowBox[{"33", " ", 
        RowBox[{"Cos", "[", 
         FractionBox[
          RowBox[{"16", " ", "\[Pi]"}], "k"], "]"}]}], "+", 
       RowBox[{"16", " ", 
        RowBox[{"Cos", "[", 
         FractionBox[
          RowBox[{"20", " ", "\[Pi]"}], "k"], "]"}]}], "+", 
       RowBox[{"3", " ", 
        RowBox[{"Cos", "[", 
         FractionBox[
          RowBox[{"24", " ", "\[Pi]"}], "k"], "]"}]}], "+", 
       RowBox[{"Cos", "[", 
        FractionBox[
         RowBox[{"28", " ", "\[Pi]"}], "k"], "]"}], "+", 
       RowBox[{"23", " ", 
        RowBox[{"Cos", "[", 
         RowBox[{
          FractionBox[
           RowBox[{"4", " ", "\[Pi]"}], "k"], "-", 
          RowBox[{"4", " ", "\[CapitalPhi]"}]}], "]"}]}], "+", 
       RowBox[{"15", " ", 
        RowBox[{"Cos", "[", 
         RowBox[{
          FractionBox[
           RowBox[{"8", " ", "\[Pi]"}], "k"], "-", 
          RowBox[{"4", " ", "\[CapitalPhi]"}]}], "]"}]}], "+", 
       RowBox[{"11", " ", 
        RowBox[{"Cos", "[", 
         RowBox[{
          FractionBox[
           RowBox[{"12", " ", "\[Pi]"}], "k"], "-", 
          RowBox[{"4", " ", "\[CapitalPhi]"}]}], "]"}]}], "-", 
       RowBox[{"82", " ", 
        RowBox[{"Cos", "[", 
         RowBox[{
          FractionBox[
           RowBox[{"4", " ", "\[Pi]"}], "k"], "-", 
          RowBox[{"2", " ", "\[CapitalPhi]"}]}], "]"}]}], "-", 
       RowBox[{"69", " ", 
        RowBox[{"Cos", "[", 
         RowBox[{
          FractionBox[
           RowBox[{"8", " ", "\[Pi]"}], "k"], "-", 
          RowBox[{"2", " ", "\[CapitalPhi]"}]}], "]"}]}], "-", 
       RowBox[{"37", " ", 
        RowBox[{"Cos", "[", 
         RowBox[{
          FractionBox[
           RowBox[{"12", " ", "\[Pi]"}], "k"], "-", 
          RowBox[{"2", " ", "\[CapitalPhi]"}]}], "]"}]}], "-", 
       RowBox[{"21", " ", 
        RowBox[{"Cos", "[", 
         RowBox[{
          FractionBox[
           RowBox[{"16", " ", "\[Pi]"}], "k"], "-", 
          RowBox[{"2", " ", "\[CapitalPhi]"}]}], "]"}]}], "-", 
       RowBox[{"10", " ", 
        RowBox[{"Cos", "[", 
         RowBox[{
          FractionBox[
           RowBox[{"20", " ", "\[Pi]"}], "k"], "-", 
          RowBox[{"2", " ", "\[CapitalPhi]"}]}], "]"}]}], "-", 
       RowBox[{"4", " ", 
        RowBox[{"Cos", "[", 
         RowBox[{
          FractionBox[
           RowBox[{"24", " ", "\[Pi]"}], "k"], "-", 
          RowBox[{"2", " ", "\[CapitalPhi]"}]}], "]"}]}], "-", 
       RowBox[{"94", " ", 
        RowBox[{"Cos", "[", 
         RowBox[{"2", " ", "\[CapitalPhi]"}], "]"}]}], "+", 
       RowBox[{"20", " ", 
        RowBox[{"Cos", "[", 
         RowBox[{"4", " ", "\[CapitalPhi]"}], "]"}]}], "+", 
       RowBox[{"17", " ", 
        RowBox[{"Cos", "[", 
         RowBox[{"4", " ", 
          RowBox[{"(", 
           RowBox[{
            FractionBox["\[Pi]", "k"], "+", "\[CapitalPhi]"}], ")"}]}], 
         "]"}]}], "+", 
       RowBox[{"5", " ", 
        RowBox[{"Cos", "[", 
         RowBox[{"4", " ", 
          RowBox[{"(", 
           RowBox[{
            FractionBox[
             RowBox[{"3", " ", "\[Pi]"}], "k"], "+", "\[CapitalPhi]"}], 
           ")"}]}], "]"}]}], "-", 
       RowBox[{"32", " ", 
        RowBox[{"Cos", "[", 
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{
            FractionBox[
             RowBox[{"6", " ", "\[Pi]"}], "k"], "+", "\[CapitalPhi]"}], 
           ")"}]}], "]"}]}], "-", 
       RowBox[{"17", " ", 
        RowBox[{"Cos", "[", 
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{
            FractionBox[
             RowBox[{"8", " ", "\[Pi]"}], "k"], "+", "\[CapitalPhi]"}], 
           ")"}]}], "]"}]}], "-", 
       RowBox[{"76", " ", 
        RowBox[{"Cos", "[", 
         RowBox[{
          FractionBox[
           RowBox[{"4", " ", "\[Pi]"}], "k"], "+", 
          RowBox[{"2", " ", "\[CapitalPhi]"}]}], "]"}]}], "-", 
       RowBox[{"58", " ", 
        RowBox[{"Cos", "[", 
         RowBox[{
          FractionBox[
           RowBox[{"8", " ", "\[Pi]"}], "k"], "+", 
          RowBox[{"2", " ", "\[CapitalPhi]"}]}], "]"}]}], "-", 
       RowBox[{"3", " ", 
        RowBox[{"Cos", "[", 
         RowBox[{
          FractionBox[
           RowBox[{"20", " ", "\[Pi]"}], "k"], "+", 
          RowBox[{"2", " ", "\[CapitalPhi]"}]}], "]"}]}], "-", 
       RowBox[{"Cos", "[", 
        RowBox[{
         FractionBox[
          RowBox[{"24", " ", "\[Pi]"}], "k"], "+", 
         RowBox[{"2", " ", "\[CapitalPhi]"}]}], "]"}], "+", 
       RowBox[{"9", " ", 
        RowBox[{"Cos", "[", 
         RowBox[{
          FractionBox[
           RowBox[{"8", " ", "\[Pi]"}], "k"], "+", 
          RowBox[{"4", " ", "\[CapitalPhi]"}]}], "]"}]}]}], ")"}], " ", 
     RowBox[{"Csc", "[", 
      FractionBox[
       RowBox[{"8", " ", "\[Pi]"}], "k"], "]"}]}], "+", 
    RowBox[{
     FractionBox["1", 
      RowBox[{"1", "+", 
       RowBox[{"2", " ", 
        RowBox[{"Cos", "[", 
         FractionBox[
          RowBox[{"4", " ", "\[Pi]"}], "k"], "]"}]}]}]], "2", " ", 
     SuperscriptBox["D", "2"], " ", 
     RowBox[{"(", 
      RowBox[{"24", "+", 
       RowBox[{"44", " ", 
        RowBox[{"Cos", "[", 
         FractionBox[
          RowBox[{"4", " ", "\[Pi]"}], "k"], "]"}]}], "+", 
       RowBox[{"36", " ", 
        RowBox[{"Cos", "[", 
         FractionBox[
          RowBox[{"8", " ", "\[Pi]"}], "k"], "]"}]}], "+", 
       RowBox[{"26", " ", 
        RowBox[{"Cos", "[", 
         FractionBox[
          RowBox[{"12", " ", "\[Pi]"}], "k"], "]"}]}], "+", 
       RowBox[{"14", " ", 
        RowBox[{"Cos", "[", 
         FractionBox[
          RowBox[{"16", " ", "\[Pi]"}], "k"], "]"}]}], "+", 
       RowBox[{"6", " ", 
        RowBox[{"Cos", "[", 
         FractionBox[
          RowBox[{"20", " ", "\[Pi]"}], "k"], "]"}]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"Cos", "[", 
         FractionBox[
          RowBox[{"24", " ", "\[Pi]"}], "k"], "]"}]}], "-", 
       RowBox[{"19", " ", 
        RowBox[{"Cos", "[", 
         RowBox[{
          FractionBox[
           RowBox[{"4", " ", "\[Pi]"}], "k"], "-", 
          RowBox[{"2", " ", "\[CapitalPhi]"}]}], "]"}]}], "-", 
       RowBox[{"11", " ", 
        RowBox[{"Cos", "[", 
         RowBox[{
          FractionBox[
           RowBox[{"8", " ", "\[Pi]"}], "k"], "-", 
          RowBox[{"2", " ", "\[CapitalPhi]"}]}], "]"}]}], "-", 
       RowBox[{"7", " ", 
        RowBox[{"Cos", "[", 
         RowBox[{
          FractionBox[
           RowBox[{"12", " ", "\[Pi]"}], "k"], "-", 
          RowBox[{"2", " ", "\[CapitalPhi]"}]}], "]"}]}], "-", 
       RowBox[{"20", " ", 
        RowBox[{"Cos", "[", 
         RowBox[{"2", " ", "\[CapitalPhi]"}], "]"}]}], "-", 
       RowBox[{"9", " ", 
        RowBox[{"Cos", "[", 
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{
            FractionBox[
             RowBox[{"6", " ", "\[Pi]"}], "k"], "+", "\[CapitalPhi]"}], ")"}]}
          ], "]"}]}], "-", 
       RowBox[{"21", " ", 
        RowBox[{"Cos", "[", 
         RowBox[{
          FractionBox[
           RowBox[{"4", " ", "\[Pi]"}], "k"], "+", 
          RowBox[{"2", " ", "\[CapitalPhi]"}]}], "]"}]}], "-", 
       RowBox[{"13", " ", 
        RowBox[{"Cos", "[", 
         RowBox[{
          FractionBox[
           RowBox[{"8", " ", "\[Pi]"}], "k"], "+", 
          RowBox[{"2", " ", "\[CapitalPhi]"}]}], "]"}]}]}], ")"}], " ", 
     RowBox[{"Csc", "[", 
      FractionBox[
       RowBox[{"8", " ", "\[Pi]"}], "k"], "]"}], " ", 
     SuperscriptBox[
      RowBox[{"Sin", "[", "\[CapitalPhi]", "]"}], "2"]}], "-", 
    FractionBox[
     RowBox[{"8", " ", 
      SuperscriptBox["D", "4"], " ", 
      RowBox[{"(", 
       RowBox[{"5", "+", 
        RowBox[{"10", " ", 
         RowBox[{"Cos", "[", 
          FractionBox[
           RowBox[{"4", " ", "\[Pi]"}], "k"], "]"}]}], "+", 
        RowBox[{"6", " ", 
         RowBox[{"Cos", "[", 
          FractionBox[
           RowBox[{"8", " ", "\[Pi]"}], "k"], "]"}]}], "+", 
        RowBox[{"4", " ", 
         RowBox[{"Cos", "[", 
          FractionBox[
           RowBox[{"12", " ", "\[Pi]"}], "k"], "]"}]}]}], ")"}], " ", 
      RowBox[{"Csc", "[", 
       FractionBox[
        RowBox[{"8", " ", "\[Pi]"}], "k"], "]"}], " ", 
      SuperscriptBox[
       RowBox[{"Sin", "[", "\[CapitalPhi]", "]"}], "4"]}], 
     RowBox[{"1", "+", 
      RowBox[{"2", " ", 
       RowBox[{"Cos", "[", 
        FractionBox[
         RowBox[{"4", " ", "\[Pi]"}], "k"], "]"}]}]}]], "-", 
    RowBox[{
     FractionBox["1", 
      RowBox[{
       SuperscriptBox["D", "4"], " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"2", " ", 
          RowBox[{"Cos", "[", 
           FractionBox[
            RowBox[{"4", " ", "\[Pi]"}], "k"], "]"}]}]}], ")"}]}]], "4", " ", 
     
     RowBox[{"Csc", "[", 
      FractionBox[
       RowBox[{"8", " ", "\[Pi]"}], "k"], "]"}], " ", 
     SuperscriptBox[
      RowBox[{"Sin", "[", 
       RowBox[{
        FractionBox[
         RowBox[{"2", " ", "\[Pi]"}], "k"], "-", "\[CapitalPhi]"}], "]"}], 
      "3"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "7"}], " ", 
        RowBox[{"Sin", "[", 
         RowBox[{
          FractionBox[
           RowBox[{"2", " ", "\[Pi]"}], "k"], "-", "\[CapitalPhi]"}], "]"}]}],
        "-", 
       RowBox[{"5", " ", 
        RowBox[{"Sin", "[", 
         RowBox[{
          FractionBox[
           RowBox[{"6", " ", "\[Pi]"}], "k"], "-", "\[CapitalPhi]"}], "]"}]}],
        "+", 
       RowBox[{"11", " ", 
        RowBox[{"Sin", "[", 
         RowBox[{
          FractionBox[
           RowBox[{"2", " ", "\[Pi]"}], "k"], "+", "\[CapitalPhi]"}], "]"}]}],
        "+", 
       RowBox[{"10", " ", 
        RowBox[{"Sin", "[", 
         RowBox[{
          FractionBox[
           RowBox[{"6", " ", "\[Pi]"}], "k"], "+", "\[CapitalPhi]"}], "]"}]}],
        "+", 
       RowBox[{"9", " ", 
        RowBox[{"Sin", "[", 
         RowBox[{
          FractionBox[
           RowBox[{"10", " ", "\[Pi]"}], "k"], "+", "\[CapitalPhi]"}], 
         "]"}]}], "+", 
       RowBox[{"5", " ", 
        RowBox[{"Sin", "[", 
         RowBox[{
          FractionBox[
           RowBox[{"14", " ", "\[Pi]"}], "k"], "+", "\[CapitalPhi]"}], 
         "]"}]}], "+", 
       RowBox[{"3", " ", 
        RowBox[{"Sin", "[", 
         RowBox[{
          FractionBox[
           RowBox[{"18", " ", "\[Pi]"}], "k"], "+", "\[CapitalPhi]"}], 
         "]"}]}]}], ")"}]}], "-", 
    RowBox[{
     FractionBox["1", 
      RowBox[{"2", "+", 
       RowBox[{"4", " ", 
        RowBox[{"Cos", "[", 
         FractionBox[
          RowBox[{"4", " ", "\[Pi]"}], "k"], "]"}]}]}]], "2", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "8"}], " ", 
        RowBox[{"Sin", "[", 
         FractionBox[
          RowBox[{"4", " ", "\[Pi]"}], "k"], "]"}]}], "-", 
       RowBox[{"8", " ", 
        RowBox[{"Sin", "[", 
         FractionBox[
          RowBox[{"8", " ", "\[Pi]"}], "k"], "]"}]}], "-", 
       RowBox[{"4", " ", 
        RowBox[{"Sin", "[", 
         FractionBox[
          RowBox[{"12", " ", "\[Pi]"}], "k"], "]"}]}], "-", 
       RowBox[{"2", " ", 
        RowBox[{"Sin", "[", 
         FractionBox[
          RowBox[{"16", " ", "\[Pi]"}], "k"], "]"}]}], "+", 
       RowBox[{"3", " ", 
        RowBox[{"Sin", "[", 
         RowBox[{
          FractionBox[
           RowBox[{"4", " ", "\[Pi]"}], "k"], "-", 
          RowBox[{"4", " ", "\[CapitalPhi]"}]}], "]"}]}], "-", 
       RowBox[{"3", " ", 
        RowBox[{"Sin", "[", 
         RowBox[{
          FractionBox[
           RowBox[{"4", " ", "\[Pi]"}], "k"], "-", 
          RowBox[{"2", " ", "\[CapitalPhi]"}]}], "]"}]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"Sin", "[", 
         RowBox[{
          FractionBox[
           RowBox[{"8", " ", "\[Pi]"}], "k"], "-", 
          RowBox[{"2", " ", "\[CapitalPhi]"}]}], "]"}]}], "+", 
       RowBox[{"Sin", "[", 
        RowBox[{
         FractionBox[
          RowBox[{"12", " ", "\[Pi]"}], "k"], "-", 
         RowBox[{"2", " ", "\[CapitalPhi]"}]}], "]"}], "+", 
       RowBox[{"Sin", "[", 
        RowBox[{
         FractionBox[
          RowBox[{"16", " ", "\[Pi]"}], "k"], "-", 
         RowBox[{"2", " ", "\[CapitalPhi]"}]}], "]"}], "+", 
       RowBox[{"8", " ", 
        RowBox[{"Sin", "[", 
         RowBox[{"2", " ", "\[CapitalPhi]"}], "]"}]}], "-", 
       RowBox[{"3", " ", 
        RowBox[{"Sin", "[", 
         RowBox[{"4", " ", "\[CapitalPhi]"}], "]"}]}], "-", 
       RowBox[{"3", " ", 
        RowBox[{"Sin", "[", 
         RowBox[{"4", " ", 
          RowBox[{"(", 
           RowBox[{
            FractionBox["\[Pi]", "k"], "+", "\[CapitalPhi]"}], ")"}]}], 
         "]"}]}], "+", 
       RowBox[{"3", " ", 
        RowBox[{"Sin", "[", 
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{
            FractionBox[
             RowBox[{"6", " ", "\[Pi]"}], "k"], "+", "\[CapitalPhi]"}], 
           ")"}]}], "]"}]}], "+", 
       RowBox[{"Sin", "[", 
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{
           FractionBox[
            RowBox[{"8", " ", "\[Pi]"}], "k"], "+", "\[CapitalPhi]"}], 
          ")"}]}], "]"}], "+", 
       RowBox[{"11", " ", 
        RowBox[{"Sin", "[", 
         RowBox[{
          FractionBox[
           RowBox[{"4", " ", "\[Pi]"}], "k"], "+", 
          RowBox[{"2", " ", "\[CapitalPhi]"}]}], "]"}]}], "+", 
       RowBox[{"6", " ", 
        RowBox[{"Sin", "[", 
         RowBox[{
          FractionBox[
           RowBox[{"8", " ", "\[Pi]"}], "k"], "+", 
          RowBox[{"2", " ", "\[CapitalPhi]"}]}], "]"}]}]}], ")"}]}]}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.972620655760386*^9, 3.972620661004537*^9}},
 CellLabel->"In[13]:=",ExpressionUUID->"51e2f26a-309b-4ca8-875d-2b2986d72a5c"]
}, Open  ]],

Cell[CellGroupData[{

Cell["n=5", "Subsubsection",
 CellChangeTimes->{{3.972624425464736*^9, 
  3.972624426139968*^9}},ExpressionUUID->"14234157-93a4-4936-893b-\
555e454a6cd4"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   SubscriptBox["A", "5"], "=", 
   RowBox[{
    RowBox[{
     RowBox[{"-", "2"}], " ", 
     SuperscriptBox["D", "3"], " ", 
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"2", " ", 
           RowBox[{"Cos", "[", 
            FractionBox[
             RowBox[{"4", " ", "\[Pi]"}], "k"], "]"}]}], "+", 
          RowBox[{"2", " ", 
           RowBox[{"Cos", "[", 
            FractionBox[
             RowBox[{"8", " ", "\[Pi]"}], "k"], "]"}]}]}], ")"}], "2"], "-", 
       RowBox[{"10", " ", 
        RowBox[{"Cos", "[", 
         RowBox[{"2", " ", "\[CapitalPhi]"}], "]"}]}]}], ")"}], " ", 
     SuperscriptBox[
      RowBox[{"Sin", "[", "\[CapitalPhi]", "]"}], "3"]}], "+", 
    RowBox[{"8", " ", 
     SuperscriptBox["D", "5"], " ", 
     SuperscriptBox[
      RowBox[{"Sin", "[", "\[CapitalPhi]", "]"}], "5"]}], "+", 
    RowBox[{
     FractionBox["1", 
      RowBox[{"2", " ", "D"}]], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"8", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"14", " ", 
                RowBox[{"Cos", "[", 
                 FractionBox[
                  RowBox[{"6", " ", "\[Pi]"}], "k"], "]"}]}], "+", 
               RowBox[{"6", " ", 
                RowBox[{"Cos", "[", 
                 FractionBox[
                  RowBox[{"10", " ", "\[Pi]"}], "k"], "]"}]}], "+", 
               RowBox[{"3", " ", 
                RowBox[{"Cos", "[", 
                 FractionBox[
                  RowBox[{"14", " ", "\[Pi]"}], "k"], "]"}]}], "+", 
               RowBox[{"Cos", "[", 
                FractionBox[
                 RowBox[{"18", " ", "\[Pi]"}], "k"], "]"}]}], ")"}], " ", 
             RowBox[{"Cos", "[", "\[CapitalPhi]", "]"}]}], ")"}]}], "+", 
          RowBox[{"3", " ", 
           RowBox[{"Cos", "[", 
            FractionBox[
             RowBox[{"2", " ", "\[Pi]"}], "k"], "]"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "7"}], " ", 
              RowBox[{"Cos", "[", "\[CapitalPhi]", "]"}]}], "+", 
             RowBox[{"2", " ", 
              RowBox[{"(", 
               RowBox[{"2", "+", 
                RowBox[{"2", " ", 
                 RowBox[{"Cos", "[", 
                  FractionBox[
                   RowBox[{"4", " ", "\[Pi]"}], "k"], "]"}]}], "+", 
                RowBox[{"Cos", "[", 
                 FractionBox[
                  RowBox[{"8", " ", "\[Pi]"}], "k"], "]"}]}], ")"}], " ", 
              RowBox[{"Cos", "[", 
               RowBox[{"3", " ", "\[CapitalPhi]"}], "]"}]}]}], ")"}]}]}], 
         ")"}], " ", 
        SuperscriptBox[
         RowBox[{"Sin", "[", 
          FractionBox[
           RowBox[{"2", " ", "\[Pi]"}], "k"], "]"}], "3"]}], "-", 
       RowBox[{"37", " ", 
        RowBox[{"Sin", "[", "\[CapitalPhi]", "]"}]}], "-", 
       RowBox[{"8", " ", 
        RowBox[{"Cos", "[", 
         FractionBox[
          RowBox[{"20", " ", "\[Pi]"}], "k"], "]"}], " ", 
        RowBox[{"Sin", "[", "\[CapitalPhi]", "]"}]}], "-", 
       RowBox[{"3", " ", 
        RowBox[{"Cos", "[", 
         FractionBox[
          RowBox[{"24", " ", "\[Pi]"}], "k"], "]"}], " ", 
        RowBox[{"Sin", "[", "\[CapitalPhi]", "]"}]}], "+", 
       RowBox[{"6", " ", 
        RowBox[{"Cos", "[", 
         FractionBox[
          RowBox[{"8", " ", "\[Pi]"}], "k"], "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "7"}], "+", 
          RowBox[{"6", " ", 
           RowBox[{"Cos", "[", 
            RowBox[{"2", " ", "\[CapitalPhi]"}], "]"}]}]}], ")"}], " ", 
        RowBox[{"Sin", "[", "\[CapitalPhi]", "]"}]}], "+", 
       RowBox[{"4", " ", 
        RowBox[{"Cos", "[", 
         FractionBox[
          RowBox[{"12", " ", "\[Pi]"}], "k"], "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "7"}], "+", 
          RowBox[{"6", " ", 
           RowBox[{"Cos", "[", 
            RowBox[{"2", " ", "\[CapitalPhi]"}], "]"}]}]}], ")"}], " ", 
        RowBox[{"Sin", "[", "\[CapitalPhi]", "]"}]}], "+", 
       RowBox[{
        RowBox[{"Cos", "[", 
         FractionBox[
          RowBox[{"16", " ", "\[Pi]"}], "k"], "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "13"}], "+", 
          RowBox[{"18", " ", 
           RowBox[{"Cos", "[", 
            RowBox[{"2", " ", "\[CapitalPhi]"}], "]"}]}]}], ")"}], " ", 
        RowBox[{"Sin", "[", "\[CapitalPhi]", "]"}]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"Cos", "[", 
         FractionBox[
          RowBox[{"4", " ", "\[Pi]"}], "k"], "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "17"}], "+", 
          RowBox[{"36", " ", 
           RowBox[{"Cos", "[", 
            RowBox[{"2", " ", "\[CapitalPhi]"}], "]"}]}]}], ")"}], " ", 
        RowBox[{"Sin", "[", "\[CapitalPhi]", "]"}]}], "+", 
       RowBox[{"20", " ", 
        RowBox[{"Sin", "[", 
         RowBox[{"3", " ", "\[CapitalPhi]"}], "]"}]}], "-", 
       RowBox[{"10", " ", 
        RowBox[{"Sin", "[", 
         RowBox[{"5", " ", "\[CapitalPhi]"}], "]"}]}]}], ")"}]}], "+", 
    RowBox[{"D", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"18", " ", 
           RowBox[{"Cos", "[", 
            FractionBox[
             RowBox[{"8", " ", "\[Pi]"}], "k"], "]"}]}], "+", 
          RowBox[{"12", " ", 
           RowBox[{"Cos", "[", 
            FractionBox[
             RowBox[{"12", " ", "\[Pi]"}], "k"], "]"}]}], "+", 
          RowBox[{"7", " ", 
           RowBox[{"Cos", "[", 
            FractionBox[
             RowBox[{"16", " ", "\[Pi]"}], "k"], "]"}]}]}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"Sin", "[", "\[CapitalPhi]", "]"}], "3"]}], "+", 
       RowBox[{
        RowBox[{"Sin", "[", "\[CapitalPhi]", "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          FractionBox["51", "2"], "+", 
          RowBox[{"36", " ", 
           RowBox[{"Cos", "[", 
            FractionBox[
             RowBox[{"4", " ", "\[Pi]"}], "k"], "]"}]}], "+", 
          RowBox[{"2", " ", 
           RowBox[{"Cos", "[", 
            FractionBox[
             RowBox[{"20", " ", "\[Pi]"}], "k"], "]"}]}], "+", 
          RowBox[{"Cos", "[", 
           FractionBox[
            RowBox[{"24", " ", "\[Pi]"}], "k"], "]"}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"4", " ", 
              RowBox[{"Sin", "[", 
               FractionBox[
                RowBox[{"4", " ", "\[Pi]"}], "k"], "]"}]}], "-", 
             RowBox[{"Sin", "[", 
              FractionBox[
               RowBox[{"16", " ", "\[Pi]"}], "k"], "]"}]}], ")"}], " ", 
           RowBox[{"Sin", "[", 
            RowBox[{"2", " ", "\[CapitalPhi]"}], "]"}]}]}], ")"}]}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"15", "+", 
          RowBox[{"14", " ", 
           RowBox[{"Cos", "[", 
            FractionBox[
             RowBox[{"4", " ", "\[Pi]"}], "k"], "]"}]}]}], ")"}], " ", 
        RowBox[{"Sin", "[", 
         RowBox[{"3", " ", "\[CapitalPhi]"}], "]"}]}], "+", 
       RowBox[{"5", " ", 
        RowBox[{"Sin", "[", 
         RowBox[{"5", " ", "\[CapitalPhi]"}], "]"}]}]}], ")"}]}], "-", 
    FractionBox[
     RowBox[{"8", " ", 
      SuperscriptBox[
       RowBox[{"Sin", "[", 
        RowBox[{
         FractionBox[
          RowBox[{"2", " ", "\[Pi]"}], "k"], "-", "\[CapitalPhi]"}], "]"}], 
       "4"], " ", 
      RowBox[{"Sin", "[", 
       RowBox[{
        FractionBox[
         RowBox[{"8", " ", "\[Pi]"}], "k"], "+", "\[CapitalPhi]"}], "]"}]}], 
     SuperscriptBox["D", "5"]], "+", 
    FractionBox[
     RowBox[{"2", " ", 
      SuperscriptBox[
       RowBox[{"Sin", "[", 
        RowBox[{
         FractionBox[
          RowBox[{"2", " ", "\[Pi]"}], "k"], "-", "\[CapitalPhi]"}], "]"}], 
       "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "3"}], " ", 
         RowBox[{"Sin", "[", 
          RowBox[{
           FractionBox[
            RowBox[{"4", " ", "\[Pi]"}], "k"], "-", "\[CapitalPhi]"}], 
          "]"}]}], "-", 
        RowBox[{"2", " ", 
         RowBox[{"Sin", "[", 
          RowBox[{
           FractionBox[
            RowBox[{"8", " ", "\[Pi]"}], "k"], "-", "\[CapitalPhi]"}], 
          "]"}]}], "-", 
        RowBox[{"4", " ", 
         RowBox[{"Sin", "[", 
          RowBox[{
           FractionBox[
            RowBox[{"12", " ", "\[Pi]"}], "k"], "-", "\[CapitalPhi]"}], 
          "]"}]}], "+", 
        RowBox[{"4", " ", 
         RowBox[{"Sin", "[", "\[CapitalPhi]", "]"}]}], "+", 
        RowBox[{"5", " ", 
         RowBox[{"Sin", "[", 
          RowBox[{
           FractionBox[
            RowBox[{"4", " ", "\[Pi]"}], "k"], "+", "\[CapitalPhi]"}], 
          "]"}]}], "+", 
        RowBox[{"6", " ", 
         RowBox[{"Sin", "[", 
          RowBox[{
           FractionBox[
            RowBox[{"8", " ", "\[Pi]"}], "k"], "+", "\[CapitalPhi]"}], 
          "]"}]}], "+", 
        RowBox[{"3", " ", 
         RowBox[{"Sin", "[", 
          RowBox[{
           FractionBox[
            RowBox[{"12", " ", "\[Pi]"}], "k"], "+", "\[CapitalPhi]"}], 
          "]"}]}], "+", 
        RowBox[{"2", " ", 
         RowBox[{"Sin", "[", 
          RowBox[{
           FractionBox[
            RowBox[{"16", " ", "\[Pi]"}], "k"], "+", "\[CapitalPhi]"}], 
          "]"}]}], "+", 
        RowBox[{"Sin", "[", 
         RowBox[{
          FractionBox[
           RowBox[{"20", " ", "\[Pi]"}], "k"], "+", "\[CapitalPhi]"}], "]"}], 
        "-", 
        RowBox[{"5", " ", 
         RowBox[{"Sin", "[", 
          RowBox[{
           FractionBox[
            RowBox[{"4", " ", "\[Pi]"}], "k"], "+", 
           RowBox[{"3", " ", "\[CapitalPhi]"}]}], "]"}]}]}], ")"}]}], 
     SuperscriptBox["D", "3"]]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.972624427962851*^9, 3.972624431698588*^9}},
 CellLabel->"In[14]:=",ExpressionUUID->"7aea5a49-077e-43d0-92fa-6f37a376698f"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   SubscriptBox["B", "5"], "=", 
   RowBox[{
    RowBox[{"-", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"\[ImaginaryI]", " ", 
         SuperscriptBox["D", "5"], " ", 
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{
           RowBox[{"-", "5"}], " ", "\[ImaginaryI]", " ", "\[CapitalPhi]"}]], 
         " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox["\[ExponentialE]", 
             RowBox[{"2", " ", "\[ImaginaryI]", " ", "\[CapitalPhi]"}]]}], 
           ")"}], "4"], " ", 
         RowBox[{"(", 
          RowBox[{"9", "+", 
           RowBox[{"22", " ", 
            SuperscriptBox["\[ExponentialE]", 
             FractionBox[
              RowBox[{"4", " ", "\[ImaginaryI]", " ", "\[Pi]"}], "k"]]}], "+", 
           RowBox[{"43", " ", 
            SuperscriptBox["\[ExponentialE]", 
             FractionBox[
              RowBox[{"8", " ", "\[ImaginaryI]", " ", "\[Pi]"}], "k"]]}], "+", 
           RowBox[{"63", " ", 
            SuperscriptBox["\[ExponentialE]", 
             FractionBox[
              RowBox[{"12", " ", "\[ImaginaryI]", " ", "\[Pi]"}], "k"]]}], 
           "+", 
           RowBox[{"82", " ", 
            SuperscriptBox["\[ExponentialE]", 
             FractionBox[
              RowBox[{"16", " ", "\[ImaginaryI]", " ", "\[Pi]"}], "k"]]}], 
           "+", 
           RowBox[{"88", " ", 
            SuperscriptBox["\[ExponentialE]", 
             FractionBox[
              RowBox[{"20", " ", "\[ImaginaryI]", " ", "\[Pi]"}], "k"]]}], 
           "+", 
           RowBox[{"86", " ", 
            SuperscriptBox["\[ExponentialE]", 
             FractionBox[
              RowBox[{"24", " ", "\[ImaginaryI]", " ", "\[Pi]"}], "k"]]}], 
           "+", 
           RowBox[{"69", " ", 
            SuperscriptBox["\[ExponentialE]", 
             FractionBox[
              RowBox[{"28", " ", "\[ImaginaryI]", " ", "\[Pi]"}], "k"]]}], 
           "+", 
           RowBox[{"49", " ", 
            SuperscriptBox["\[ExponentialE]", 
             FractionBox[
              RowBox[{"32", " ", "\[ImaginaryI]", " ", "\[Pi]"}], "k"]]}], 
           "+", 
           RowBox[{"26", " ", 
            SuperscriptBox["\[ExponentialE]", 
             FractionBox[
              RowBox[{"36", " ", "\[ImaginaryI]", " ", "\[Pi]"}], "k"]]}], 
           "+", 
           RowBox[{"11", " ", 
            SuperscriptBox["\[ExponentialE]", 
             FractionBox[
              RowBox[{"40", " ", "\[ImaginaryI]", " ", "\[Pi]"}], "k"]]}], 
           "+", 
           RowBox[{"11", " ", 
            SuperscriptBox["\[ExponentialE]", 
             RowBox[{"2", " ", "\[ImaginaryI]", " ", "\[CapitalPhi]"}]]}], 
           "+", 
           RowBox[{"26", " ", 
            SuperscriptBox["\[ExponentialE]", 
             RowBox[{"2", " ", "\[ImaginaryI]", " ", 
              RowBox[{"(", 
               RowBox[{
                FractionBox[
                 RowBox[{"2", " ", "\[Pi]"}], "k"], "+", "\[CapitalPhi]"}], 
               ")"}]}]]}], "+", 
           RowBox[{"49", " ", 
            SuperscriptBox["\[ExponentialE]", 
             RowBox[{"2", " ", "\[ImaginaryI]", " ", 
              RowBox[{"(", 
               RowBox[{
                FractionBox[
                 RowBox[{"4", " ", "\[Pi]"}], "k"], "+", "\[CapitalPhi]"}], 
               ")"}]}]]}], "+", 
           RowBox[{"88", " ", 
            SuperscriptBox["\[ExponentialE]", 
             RowBox[{"2", " ", "\[ImaginaryI]", " ", 
              RowBox[{"(", 
               RowBox[{
                FractionBox[
                 RowBox[{"10", " ", "\[Pi]"}], "k"], "+", "\[CapitalPhi]"}], 
               ")"}]}]]}], "+", 
           RowBox[{"82", " ", 
            SuperscriptBox["\[ExponentialE]", 
             RowBox[{"2", " ", "\[ImaginaryI]", " ", 
              RowBox[{"(", 
               RowBox[{
                FractionBox[
                 RowBox[{"12", " ", "\[Pi]"}], "k"], "+", "\[CapitalPhi]"}], 
               ")"}]}]]}], "+", 
           RowBox[{"63", " ", 
            SuperscriptBox["\[ExponentialE]", 
             RowBox[{"2", " ", "\[ImaginaryI]", " ", 
              RowBox[{"(", 
               RowBox[{
                FractionBox[
                 RowBox[{"14", " ", "\[Pi]"}], "k"], "+", "\[CapitalPhi]"}], 
               ")"}]}]]}], "+", 
           RowBox[{"43", " ", 
            SuperscriptBox["\[ExponentialE]", 
             RowBox[{"2", " ", "\[ImaginaryI]", " ", 
              RowBox[{"(", 
               RowBox[{
                FractionBox[
                 RowBox[{"16", " ", "\[Pi]"}], "k"], "+", "\[CapitalPhi]"}], 
               ")"}]}]]}], "+", 
           RowBox[{"22", " ", 
            SuperscriptBox["\[ExponentialE]", 
             RowBox[{"2", " ", "\[ImaginaryI]", " ", 
              RowBox[{"(", 
               RowBox[{
                FractionBox[
                 RowBox[{"18", " ", "\[Pi]"}], "k"], "+", "\[CapitalPhi]"}], 
               ")"}]}]]}], "+", 
           RowBox[{"9", " ", 
            SuperscriptBox["\[ExponentialE]", 
             RowBox[{"2", " ", "\[ImaginaryI]", " ", 
              RowBox[{"(", 
               RowBox[{
                FractionBox[
                 RowBox[{"20", " ", "\[Pi]"}], "k"], "+", "\[CapitalPhi]"}], 
               ")"}]}]]}], "+", 
           RowBox[{"69", " ", 
            SuperscriptBox["\[ExponentialE]", 
             FractionBox[
              RowBox[{"2", " ", "\[ImaginaryI]", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"6", " ", "\[Pi]"}], "+", 
                 RowBox[{"k", " ", "\[CapitalPhi]"}]}], ")"}]}], "k"]]}], "+", 
           RowBox[{"86", " ", 
            SuperscriptBox["\[ExponentialE]", 
             FractionBox[
              RowBox[{"2", " ", "\[ImaginaryI]", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"8", " ", "\[Pi]"}], "+", 
                 RowBox[{"k", " ", "\[CapitalPhi]"}]}], ")"}]}], "k"]]}]}], 
          ")"}]}], ")"}], "/", 
       RowBox[{"(", 
        RowBox[{"4", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["\[ExponentialE]", 
            FractionBox[
             RowBox[{"4", " ", "\[ImaginaryI]", " ", "\[Pi]"}], "k"]]}], 
          ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           SuperscriptBox["\[ExponentialE]", 
            FractionBox[
             RowBox[{"4", " ", "\[ImaginaryI]", " ", "\[Pi]"}], "k"]]}], 
          ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           SuperscriptBox["\[ExponentialE]", 
            FractionBox[
             RowBox[{"8", " ", "\[ImaginaryI]", " ", "\[Pi]"}], "k"]]}], 
          ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           SuperscriptBox["\[ExponentialE]", 
            FractionBox[
             RowBox[{"4", " ", "\[ImaginaryI]", " ", "\[Pi]"}], "k"]], "+", 
           SuperscriptBox["\[ExponentialE]", 
            FractionBox[
             RowBox[{"8", " ", "\[ImaginaryI]", " ", "\[Pi]"}], "k"]]}], 
          ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           SuperscriptBox["\[ExponentialE]", 
            FractionBox[
             RowBox[{"4", " ", "\[ImaginaryI]", " ", "\[Pi]"}], "k"]], "+", 
           SuperscriptBox["\[ExponentialE]", 
            FractionBox[
             RowBox[{"8", " ", "\[ImaginaryI]", " ", "\[Pi]"}], "k"]], "+", 
           SuperscriptBox["\[ExponentialE]", 
            FractionBox[
             RowBox[{"12", " ", "\[ImaginaryI]", " ", "\[Pi]"}], "k"]], "+", 
           SuperscriptBox["\[ExponentialE]", 
            FractionBox[
             RowBox[{"16", " ", "\[ImaginaryI]", " ", "\[Pi]"}], "k"]]}], 
          ")"}]}], ")"}]}], ")"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"\[ImaginaryI]", " ", 
       SuperscriptBox["D", "3"], " ", 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{
         RowBox[{"-", "\[ImaginaryI]"}], " ", 
         RowBox[{"(", 
          RowBox[{
           FractionBox[
            RowBox[{"16", " ", "\[Pi]"}], "k"], "+", 
           RowBox[{"5", " ", "\[CapitalPhi]"}]}], ")"}]}]], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"2", " ", "\[ImaginaryI]", " ", "\[CapitalPhi]"}]]}], 
         ")"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"45", " ", 
          SuperscriptBox["\[ExponentialE]", 
           FractionBox[
            RowBox[{"16", " ", "\[ImaginaryI]", " ", "\[Pi]"}], "k"]]}], "+", 
         
         RowBox[{"110", " ", 
          SuperscriptBox["\[ExponentialE]", 
           FractionBox[
            RowBox[{"20", " ", "\[ImaginaryI]", " ", "\[Pi]"}], "k"]]}], "+", 
         
         RowBox[{"215", " ", 
          SuperscriptBox["\[ExponentialE]", 
           FractionBox[
            RowBox[{"24", " ", "\[ImaginaryI]", " ", "\[Pi]"}], "k"]]}], "+", 
         
         RowBox[{"315", " ", 
          SuperscriptBox["\[ExponentialE]", 
           FractionBox[
            RowBox[{"28", " ", "\[ImaginaryI]", " ", "\[Pi]"}], "k"]]}], "+", 
         
         RowBox[{"410", " ", 
          SuperscriptBox["\[ExponentialE]", 
           FractionBox[
            RowBox[{"32", " ", "\[ImaginaryI]", " ", "\[Pi]"}], "k"]]}], "+", 
         
         RowBox[{"440", " ", 
          SuperscriptBox["\[ExponentialE]", 
           FractionBox[
            RowBox[{"36", " ", "\[ImaginaryI]", " ", "\[Pi]"}], "k"]]}], "+", 
         
         RowBox[{"430", " ", 
          SuperscriptBox["\[ExponentialE]", 
           FractionBox[
            RowBox[{"40", " ", "\[ImaginaryI]", " ", "\[Pi]"}], "k"]]}], "+", 
         
         RowBox[{"345", " ", 
          SuperscriptBox["\[ExponentialE]", 
           FractionBox[
            RowBox[{"44", " ", "\[ImaginaryI]", " ", "\[Pi]"}], "k"]]}], "+", 
         
         RowBox[{"245", " ", 
          SuperscriptBox["\[ExponentialE]", 
           FractionBox[
            RowBox[{"48", " ", "\[ImaginaryI]", " ", "\[Pi]"}], "k"]]}], "+", 
         
         RowBox[{"130", " ", 
          SuperscriptBox["\[ExponentialE]", 
           FractionBox[
            RowBox[{"52", " ", "\[ImaginaryI]", " ", "\[Pi]"}], "k"]]}], "+", 
         
         RowBox[{"55", " ", 
          SuperscriptBox["\[ExponentialE]", 
           FractionBox[
            RowBox[{"56", " ", "\[ImaginaryI]", " ", "\[Pi]"}], "k"]]}], "+", 
         
         RowBox[{"130", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{
            FractionBox[
             RowBox[{"20", " ", "\[ImaginaryI]", " ", "\[Pi]"}], "k"], "+", 
            RowBox[{"6", " ", "\[ImaginaryI]", " ", "\[CapitalPhi]"}]}]]}], 
         "+", 
         RowBox[{"345", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{
            FractionBox[
             RowBox[{"28", " ", "\[ImaginaryI]", " ", "\[Pi]"}], "k"], "+", 
            RowBox[{"6", " ", "\[ImaginaryI]", " ", "\[CapitalPhi]"}]}]]}], 
         "+", 
         RowBox[{"430", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{
            FractionBox[
             RowBox[{"32", " ", "\[ImaginaryI]", " ", "\[Pi]"}], "k"], "+", 
            RowBox[{"6", " ", "\[ImaginaryI]", " ", "\[CapitalPhi]"}]}]]}], 
         "+", 
         RowBox[{"410", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{
            FractionBox[
             RowBox[{"40", " ", "\[ImaginaryI]", " ", "\[Pi]"}], "k"], "+", 
            RowBox[{"6", " ", "\[ImaginaryI]", " ", "\[CapitalPhi]"}]}]]}], 
         "+", 
         RowBox[{"315", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{
            FractionBox[
             RowBox[{"44", " ", "\[ImaginaryI]", " ", "\[Pi]"}], "k"], "+", 
            RowBox[{"6", " ", "\[ImaginaryI]", " ", "\[CapitalPhi]"}]}]]}], 
         "+", 
         RowBox[{"110", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{
            FractionBox[
             RowBox[{"52", " ", "\[ImaginaryI]", " ", "\[Pi]"}], "k"], "+", 
            RowBox[{"6", " ", "\[ImaginaryI]", " ", "\[CapitalPhi]"}]}]]}], 
         "+", 
         RowBox[{"45", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{
            FractionBox[
             RowBox[{"56", " ", "\[ImaginaryI]", " ", "\[Pi]"}], "k"], "+", 
            RowBox[{"6", " ", "\[ImaginaryI]", " ", "\[CapitalPhi]"}]}]]}], 
         "-", 
         RowBox[{"5", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"2", " ", "\[ImaginaryI]", " ", "\[CapitalPhi]"}]]}], "-", 
         
         RowBox[{"7", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"4", " ", "\[ImaginaryI]", " ", "\[CapitalPhi]"}]]}], "-", 
         
         RowBox[{"20", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"2", " ", "\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{
              FractionBox[
               RowBox[{"2", " ", "\[Pi]"}], "k"], "+", "\[CapitalPhi]"}], 
             ")"}]}]]}], "-", 
         RowBox[{"74", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"4", " ", "\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{
              FractionBox[
               RowBox[{"2", " ", "\[Pi]"}], "k"], "+", "\[CapitalPhi]"}], 
             ")"}]}]]}], "-", 
         RowBox[{"54", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"2", " ", "\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{
              FractionBox[
               RowBox[{"4", " ", "\[Pi]"}], "k"], "+", "\[CapitalPhi]"}], 
             ")"}]}]]}], "-", 
         RowBox[{"297", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"2", " ", "\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{
              FractionBox[
               RowBox[{"10", " ", "\[Pi]"}], "k"], "+", "\[CapitalPhi]"}], 
             ")"}]}]]}], "-", 
         RowBox[{"623", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"4", " ", "\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{
              FractionBox[
               RowBox[{"10", " ", "\[Pi]"}], "k"], "+", "\[CapitalPhi]"}], 
             ")"}]}]]}], "-", 
         RowBox[{"523", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"4", " ", "\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{
              FractionBox[
               RowBox[{"11", " ", "\[Pi]"}], "k"], "+", "\[CapitalPhi]"}], 
             ")"}]}]]}], "-", 
         RowBox[{"409", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"2", " ", "\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{
              FractionBox[
               RowBox[{"12", " ", "\[Pi]"}], "k"], "+", "\[CapitalPhi]"}], 
             ")"}]}]]}], "-", 
         RowBox[{"409", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"4", " ", "\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{
              FractionBox[
               RowBox[{"12", " ", "\[Pi]"}], "k"], "+", "\[CapitalPhi]"}], 
             ")"}]}]]}], "-", 
         RowBox[{"297", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"4", " ", "\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{
              FractionBox[
               RowBox[{"13", " ", "\[Pi]"}], "k"], "+", "\[CapitalPhi]"}], 
             ")"}]}]]}], "-", 
         RowBox[{"523", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"2", " ", "\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{
              FractionBox[
               RowBox[{"14", " ", "\[Pi]"}], "k"], "+", "\[CapitalPhi]"}], 
             ")"}]}]]}], "-", 
         RowBox[{"195", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"4", " ", "\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{
              FractionBox[
               RowBox[{"14", " ", "\[Pi]"}], "k"], "+", "\[CapitalPhi]"}], 
             ")"}]}]]}], "-", 
         RowBox[{"115", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"4", " ", "\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{
              FractionBox[
               RowBox[{"15", " ", "\[Pi]"}], "k"], "+", "\[CapitalPhi]"}], 
             ")"}]}]]}], "-", 
         RowBox[{"623", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"2", " ", "\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{
              FractionBox[
               RowBox[{"16", " ", "\[Pi]"}], "k"], "+", "\[CapitalPhi]"}], 
             ")"}]}]]}], "-", 
         RowBox[{"54", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"4", " ", "\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{
              FractionBox[
               RowBox[{"16", " ", "\[Pi]"}], "k"], "+", "\[CapitalPhi]"}], 
             ")"}]}]]}], "-", 
         RowBox[{"20", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"4", " ", "\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{
              FractionBox[
               RowBox[{"17", " ", "\[Pi]"}], "k"], "+", "\[CapitalPhi]"}], 
             ")"}]}]]}], "-", 
         RowBox[{"688", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"2", " ", "\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{
              FractionBox[
               RowBox[{"18", " ", "\[Pi]"}], "k"], "+", "\[CapitalPhi]"}], 
             ")"}]}]]}], "-", 
         RowBox[{"5", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"4", " ", "\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{
              FractionBox[
               RowBox[{"18", " ", "\[Pi]"}], "k"], "+", "\[CapitalPhi]"}], 
             ")"}]}]]}], "-", 
         RowBox[{"701", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"2", " ", "\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{
              FractionBox[
               RowBox[{"20", " ", "\[Pi]"}], "k"], "+", "\[CapitalPhi]"}], 
             ")"}]}]]}], "-", 
         RowBox[{"649", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"2", " ", "\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{
              FractionBox[
               RowBox[{"22", " ", "\[Pi]"}], "k"], "+", "\[CapitalPhi]"}], 
             ")"}]}]]}], "-", 
         RowBox[{"547", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"2", " ", "\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{
              FractionBox[
               RowBox[{"24", " ", "\[Pi]"}], "k"], "+", "\[CapitalPhi]"}], 
             ")"}]}]]}], "-", 
         RowBox[{"411", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"2", " ", "\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{
              FractionBox[
               RowBox[{"26", " ", "\[Pi]"}], "k"], "+", "\[CapitalPhi]"}], 
             ")"}]}]]}], "-", 
         RowBox[{"273", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"2", " ", "\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{
              FractionBox[
               RowBox[{"28", " ", "\[Pi]"}], "k"], "+", "\[CapitalPhi]"}], 
             ")"}]}]]}], "-", 
         RowBox[{"153", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"2", " ", "\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{
              FractionBox[
               RowBox[{"30", " ", "\[Pi]"}], "k"], "+", "\[CapitalPhi]"}], 
             ")"}]}]]}], "-", 
         RowBox[{"74", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"2", " ", "\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{
              FractionBox[
               RowBox[{"32", " ", "\[Pi]"}], "k"], "+", "\[CapitalPhi]"}], 
             ")"}]}]]}], "-", 
         RowBox[{"28", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"2", " ", "\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{
              FractionBox[
               RowBox[{"34", " ", "\[Pi]"}], "k"], "+", "\[CapitalPhi]"}], 
             ")"}]}]]}], "-", 
         RowBox[{"7", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"2", " ", "\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{
              FractionBox[
               RowBox[{"36", " ", "\[Pi]"}], "k"], "+", "\[CapitalPhi]"}], 
             ")"}]}]]}], "+", 
         RowBox[{"55", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"2", " ", "\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{
              FractionBox[
               RowBox[{"8", " ", "\[Pi]"}], "k"], "+", 
              RowBox[{"3", " ", "\[CapitalPhi]"}]}], ")"}]}]]}], "-", 
         RowBox[{"28", " ", 
          SuperscriptBox["\[ExponentialE]", 
           FractionBox[
            RowBox[{"4", " ", "\[ImaginaryI]", " ", 
             RowBox[{"(", 
              RowBox[{"\[Pi]", "+", 
               RowBox[{"k", " ", "\[CapitalPhi]"}]}], ")"}]}], "k"]]}], "-", 
         RowBox[{"153", " ", 
          SuperscriptBox["\[ExponentialE]", 
           FractionBox[
            RowBox[{"4", " ", "\[ImaginaryI]", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"3", " ", "\[Pi]"}], "+", 
               RowBox[{"k", " ", "\[CapitalPhi]"}]}], ")"}]}], "k"]]}], "-", 
         RowBox[{"273", " ", 
          SuperscriptBox["\[ExponentialE]", 
           FractionBox[
            RowBox[{"4", " ", "\[ImaginaryI]", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"4", " ", "\[Pi]"}], "+", 
               RowBox[{"k", " ", "\[CapitalPhi]"}]}], ")"}]}], "k"]]}], "+", 
         RowBox[{"245", " ", 
          SuperscriptBox["\[ExponentialE]", 
           FractionBox[
            RowBox[{"6", " ", "\[ImaginaryI]", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"4", " ", "\[Pi]"}], "+", 
               RowBox[{"k", " ", "\[CapitalPhi]"}]}], ")"}]}], "k"]]}], "-", 
         RowBox[{"411", " ", 
          SuperscriptBox["\[ExponentialE]", 
           FractionBox[
            RowBox[{"4", " ", "\[ImaginaryI]", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"5", " ", "\[Pi]"}], "+", 
               RowBox[{"k", " ", "\[CapitalPhi]"}]}], ")"}]}], "k"]]}], "-", 
         RowBox[{"115", " ", 
          SuperscriptBox["\[ExponentialE]", 
           FractionBox[
            RowBox[{"2", " ", "\[ImaginaryI]", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"6", " ", "\[Pi]"}], "+", 
               RowBox[{"k", " ", "\[CapitalPhi]"}]}], ")"}]}], "k"]]}], "-", 
         RowBox[{"547", " ", 
          SuperscriptBox["\[ExponentialE]", 
           FractionBox[
            RowBox[{"4", " ", "\[ImaginaryI]", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"6", " ", "\[Pi]"}], "+", 
               RowBox[{"k", " ", "\[CapitalPhi]"}]}], ")"}]}], "k"]]}], "+", 
         RowBox[{"440", " ", 
          SuperscriptBox["\[ExponentialE]", 
           FractionBox[
            RowBox[{"6", " ", "\[ImaginaryI]", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"6", " ", "\[Pi]"}], "+", 
               RowBox[{"k", " ", "\[CapitalPhi]"}]}], ")"}]}], "k"]]}], "-", 
         RowBox[{"649", " ", 
          SuperscriptBox["\[ExponentialE]", 
           FractionBox[
            RowBox[{"4", " ", "\[ImaginaryI]", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"7", " ", "\[Pi]"}], "+", 
               RowBox[{"k", " ", "\[CapitalPhi]"}]}], ")"}]}], "k"]]}], "-", 
         RowBox[{"195", " ", 
          SuperscriptBox["\[ExponentialE]", 
           FractionBox[
            RowBox[{"2", " ", "\[ImaginaryI]", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"8", " ", "\[Pi]"}], "+", 
               RowBox[{"k", " ", "\[CapitalPhi]"}]}], ")"}]}], "k"]]}], "-", 
         RowBox[{"701", " ", 
          SuperscriptBox["\[ExponentialE]", 
           FractionBox[
            RowBox[{"4", " ", "\[ImaginaryI]", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"8", " ", "\[Pi]"}], "+", 
               RowBox[{"k", " ", "\[CapitalPhi]"}]}], ")"}]}], "k"]]}], "+", 
         RowBox[{"215", " ", 
          SuperscriptBox["\[ExponentialE]", 
           FractionBox[
            RowBox[{"6", " ", "\[ImaginaryI]", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"8", " ", "\[Pi]"}], "+", 
               RowBox[{"k", " ", "\[CapitalPhi]"}]}], ")"}]}], "k"]]}], "-", 
         RowBox[{"688", " ", 
          SuperscriptBox["\[ExponentialE]", 
           FractionBox[
            RowBox[{"4", " ", "\[ImaginaryI]", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"9", " ", "\[Pi]"}], "+", 
               RowBox[{"k", " ", "\[CapitalPhi]"}]}], ")"}]}], "k"]]}]}], 
        ")"}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"4", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         SuperscriptBox["\[ExponentialE]", 
          FractionBox[
           RowBox[{"4", " ", "\[ImaginaryI]", " ", "\[Pi]"}], "k"]]}], ")"}], 
       " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         SuperscriptBox["\[ExponentialE]", 
          FractionBox[
           RowBox[{"4", " ", "\[ImaginaryI]", " ", "\[Pi]"}], "k"]]}], ")"}], 
       " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         SuperscriptBox["\[ExponentialE]", 
          FractionBox[
           RowBox[{"8", " ", "\[ImaginaryI]", " ", "\[Pi]"}], "k"]]}], ")"}], 
       " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         SuperscriptBox["\[ExponentialE]", 
          FractionBox[
           RowBox[{"4", " ", "\[ImaginaryI]", " ", "\[Pi]"}], "k"]], "+", 
         SuperscriptBox["\[ExponentialE]", 
          FractionBox[
           RowBox[{"8", " ", "\[ImaginaryI]", " ", "\[Pi]"}], "k"]]}], ")"}], 
       " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         SuperscriptBox["\[ExponentialE]", 
          FractionBox[
           RowBox[{"4", " ", "\[ImaginaryI]", " ", "\[Pi]"}], "k"]], "+", 
         SuperscriptBox["\[ExponentialE]", 
          FractionBox[
           RowBox[{"8", " ", "\[ImaginaryI]", " ", "\[Pi]"}], "k"]], "+", 
         SuperscriptBox["\[ExponentialE]", 
          FractionBox[
           RowBox[{"12", " ", "\[ImaginaryI]", " ", "\[Pi]"}], "k"]], "+", 
         SuperscriptBox["\[ExponentialE]", 
          FractionBox[
           RowBox[{"16", " ", "\[ImaginaryI]", " ", "\[Pi]"}], "k"]]}], 
        ")"}]}], ")"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"\[ImaginaryI]", " ", 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{
         RowBox[{"-", "\[ImaginaryI]"}], " ", 
         RowBox[{"(", 
          RowBox[{
           FractionBox[
            RowBox[{"16", " ", "\[Pi]"}], "k"], "+", 
           RowBox[{"5", " ", "\[CapitalPhi]"}]}], ")"}]}]], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox["\[ExponentialE]", 
            FractionBox[
             RowBox[{"4", " ", "\[ImaginaryI]", " ", "\[Pi]"}], "k"]]}], "+", 
          
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"2", " ", "\[ImaginaryI]", " ", "\[CapitalPhi]"}]]}], 
         ")"}], "3"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "9"}], " ", 
          SuperscriptBox["\[ExponentialE]", 
           FractionBox[
            RowBox[{"4", " ", "\[ImaginaryI]", " ", "\[Pi]"}], "k"]]}], "-", 
         RowBox[{"22", " ", 
          SuperscriptBox["\[ExponentialE]", 
           FractionBox[
            RowBox[{"8", " ", "\[ImaginaryI]", " ", "\[Pi]"}], "k"]]}], "-", 
         RowBox[{"43", " ", 
          SuperscriptBox["\[ExponentialE]", 
           FractionBox[
            RowBox[{"12", " ", "\[ImaginaryI]", " ", "\[Pi]"}], "k"]]}], "-", 
         
         RowBox[{"63", " ", 
          SuperscriptBox["\[ExponentialE]", 
           FractionBox[
            RowBox[{"16", " ", "\[ImaginaryI]", " ", "\[Pi]"}], "k"]]}], "-", 
         
         RowBox[{"82", " ", 
          SuperscriptBox["\[ExponentialE]", 
           FractionBox[
            RowBox[{"20", " ", "\[ImaginaryI]", " ", "\[Pi]"}], "k"]]}], "-", 
         
         RowBox[{"88", " ", 
          SuperscriptBox["\[ExponentialE]", 
           FractionBox[
            RowBox[{"24", " ", "\[ImaginaryI]", " ", "\[Pi]"}], "k"]]}], "-", 
         
         RowBox[{"86", " ", 
          SuperscriptBox["\[ExponentialE]", 
           FractionBox[
            RowBox[{"28", " ", "\[ImaginaryI]", " ", "\[Pi]"}], "k"]]}], "-", 
         
         RowBox[{"69", " ", 
          SuperscriptBox["\[ExponentialE]", 
           FractionBox[
            RowBox[{"32", " ", "\[ImaginaryI]", " ", "\[Pi]"}], "k"]]}], "-", 
         
         RowBox[{"49", " ", 
          SuperscriptBox["\[ExponentialE]", 
           FractionBox[
            RowBox[{"36", " ", "\[ImaginaryI]", " ", "\[Pi]"}], "k"]]}], "-", 
         
         RowBox[{"26", " ", 
          SuperscriptBox["\[ExponentialE]", 
           FractionBox[
            RowBox[{"40", " ", "\[ImaginaryI]", " ", "\[Pi]"}], "k"]]}], "-", 
         
         RowBox[{"11", " ", 
          SuperscriptBox["\[ExponentialE]", 
           FractionBox[
            RowBox[{"44", " ", "\[ImaginaryI]", " ", "\[Pi]"}], "k"]]}], "-", 
         
         RowBox[{"7", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"2", " ", "\[ImaginaryI]", " ", "\[CapitalPhi]"}]]}], "-", 
         
         RowBox[{"18", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"2", " ", "\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{
              FractionBox[
               RowBox[{"2", " ", "\[Pi]"}], "k"], "+", "\[CapitalPhi]"}], 
             ")"}]}]]}], "-", 
         RowBox[{"37", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"2", " ", "\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{
              FractionBox[
               RowBox[{"4", " ", "\[Pi]"}], "k"], "+", "\[CapitalPhi]"}], 
             ")"}]}]]}], "-", 
         RowBox[{"75", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"2", " ", "\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{
              FractionBox[
               RowBox[{"10", " ", "\[Pi]"}], "k"], "+", "\[CapitalPhi]"}], 
             ")"}]}]]}], "+", 
         RowBox[{"82", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"4", " ", "\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{
              FractionBox[
               RowBox[{"10", " ", "\[Pi]"}], "k"], "+", "\[CapitalPhi]"}], 
             ")"}]}]]}], "+", 
         RowBox[{"63", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"4", " ", "\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{
              FractionBox[
               RowBox[{"11", " ", "\[Pi]"}], "k"], "+", "\[CapitalPhi]"}], 
             ")"}]}]]}], "-", 
         RowBox[{"60", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"2", " ", "\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{
              FractionBox[
               RowBox[{"12", " ", "\[Pi]"}], "k"], "+", "\[CapitalPhi]"}], 
             ")"}]}]]}], "+", 
         RowBox[{"43", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"4", " ", "\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{
              FractionBox[
               RowBox[{"12", " ", "\[Pi]"}], "k"], "+", "\[CapitalPhi]"}], 
             ")"}]}]]}], "+", 
         RowBox[{"22", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"4", " ", "\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{
              FractionBox[
               RowBox[{"13", " ", "\[Pi]"}], "k"], "+", "\[CapitalPhi]"}], 
             ")"}]}]]}], "-", 
         RowBox[{"20", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"2", " ", "\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{
              FractionBox[
               RowBox[{"14", " ", "\[Pi]"}], "k"], "+", "\[CapitalPhi]"}], 
             ")"}]}]]}], "+", 
         RowBox[{"9", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"4", " ", "\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{
              FractionBox[
               RowBox[{"14", " ", "\[Pi]"}], "k"], "+", "\[CapitalPhi]"}], 
             ")"}]}]]}], "+", 
         RowBox[{"20", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"2", " ", "\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{
              FractionBox[
               RowBox[{"16", " ", "\[Pi]"}], "k"], "+", "\[CapitalPhi]"}], 
             ")"}]}]]}], "+", 
         RowBox[{"60", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"2", " ", "\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{
              FractionBox[
               RowBox[{"18", " ", "\[Pi]"}], "k"], "+", "\[CapitalPhi]"}], 
             ")"}]}]]}], "+", 
         RowBox[{"75", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"2", " ", "\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{
              FractionBox[
               RowBox[{"20", " ", "\[Pi]"}], "k"], "+", "\[CapitalPhi]"}], 
             ")"}]}]]}], "+", 
         RowBox[{"78", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"2", " ", "\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{
              FractionBox[
               RowBox[{"22", " ", "\[Pi]"}], "k"], "+", "\[CapitalPhi]"}], 
             ")"}]}]]}], "+", 
         RowBox[{"57", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"2", " ", "\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{
              FractionBox[
               RowBox[{"24", " ", "\[Pi]"}], "k"], "+", "\[CapitalPhi]"}], 
             ")"}]}]]}], "+", 
         RowBox[{"37", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"2", " ", "\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{
              FractionBox[
               RowBox[{"26", " ", "\[Pi]"}], "k"], "+", "\[CapitalPhi]"}], 
             ")"}]}]]}], "+", 
         RowBox[{"18", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"2", " ", "\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{
              FractionBox[
               RowBox[{"28", " ", "\[Pi]"}], "k"], "+", "\[CapitalPhi]"}], 
             ")"}]}]]}], "+", 
         RowBox[{"7", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"2", " ", "\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{
              FractionBox[
               RowBox[{"30", " ", "\[Pi]"}], "k"], "+", "\[CapitalPhi]"}], 
             ")"}]}]]}], "+", 
         RowBox[{"11", " ", 
          SuperscriptBox["\[ExponentialE]", 
           FractionBox[
            RowBox[{"4", " ", "\[ImaginaryI]", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"4", " ", "\[Pi]"}], "+", 
               RowBox[{"k", " ", "\[CapitalPhi]"}]}], ")"}]}], "k"]]}], "+", 
         RowBox[{"26", " ", 
          SuperscriptBox["\[ExponentialE]", 
           FractionBox[
            RowBox[{"4", " ", "\[ImaginaryI]", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"5", " ", "\[Pi]"}], "+", 
               RowBox[{"k", " ", "\[CapitalPhi]"}]}], ")"}]}], "k"]]}], "-", 
         RowBox[{"57", " ", 
          SuperscriptBox["\[ExponentialE]", 
           FractionBox[
            RowBox[{"2", " ", "\[ImaginaryI]", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"6", " ", "\[Pi]"}], "+", 
               RowBox[{"k", " ", "\[CapitalPhi]"}]}], ")"}]}], "k"]]}], "+", 
         RowBox[{"49", " ", 
          SuperscriptBox["\[ExponentialE]", 
           FractionBox[
            RowBox[{"4", " ", "\[ImaginaryI]", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"6", " ", "\[Pi]"}], "+", 
               RowBox[{"k", " ", "\[CapitalPhi]"}]}], ")"}]}], "k"]]}], "+", 
         RowBox[{"69", " ", 
          SuperscriptBox["\[ExponentialE]", 
           FractionBox[
            RowBox[{"4", " ", "\[ImaginaryI]", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"7", " ", "\[Pi]"}], "+", 
               RowBox[{"k", " ", "\[CapitalPhi]"}]}], ")"}]}], "k"]]}], "-", 
         RowBox[{"78", " ", 
          SuperscriptBox["\[ExponentialE]", 
           FractionBox[
            RowBox[{"2", " ", "\[ImaginaryI]", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"8", " ", "\[Pi]"}], "+", 
               RowBox[{"k", " ", "\[CapitalPhi]"}]}], ")"}]}], "k"]]}], "+", 
         RowBox[{"86", " ", 
          SuperscriptBox["\[ExponentialE]", 
           FractionBox[
            RowBox[{"4", " ", "\[ImaginaryI]", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"8", " ", "\[Pi]"}], "+", 
               RowBox[{"k", " ", "\[CapitalPhi]"}]}], ")"}]}], "k"]]}], "+", 
         RowBox[{"88", " ", 
          SuperscriptBox["\[ExponentialE]", 
           FractionBox[
            RowBox[{"4", " ", "\[ImaginaryI]", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"9", " ", "\[Pi]"}], "+", 
               RowBox[{"k", " ", "\[CapitalPhi]"}]}], ")"}]}], "k"]]}]}], 
        ")"}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"4", " ", 
       SuperscriptBox["D", "5"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         SuperscriptBox["\[ExponentialE]", 
          FractionBox[
           RowBox[{"4", " ", "\[ImaginaryI]", " ", "\[Pi]"}], "k"]]}], ")"}], 
       " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         SuperscriptBox["\[ExponentialE]", 
          FractionBox[
           RowBox[{"4", " ", "\[ImaginaryI]", " ", "\[Pi]"}], "k"]]}], ")"}], 
       " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         SuperscriptBox["\[ExponentialE]", 
          FractionBox[
           RowBox[{"8", " ", "\[ImaginaryI]", " ", "\[Pi]"}], "k"]]}], ")"}], 
       " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         SuperscriptBox["\[ExponentialE]", 
          FractionBox[
           RowBox[{"4", " ", "\[ImaginaryI]", " ", "\[Pi]"}], "k"]], "+", 
         SuperscriptBox["\[ExponentialE]", 
          FractionBox[
           RowBox[{"8", " ", "\[ImaginaryI]", " ", "\[Pi]"}], "k"]]}], ")"}], 
       " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         SuperscriptBox["\[ExponentialE]", 
          FractionBox[
           RowBox[{"4", " ", "\[ImaginaryI]", " ", "\[Pi]"}], "k"]], "+", 
         SuperscriptBox["\[ExponentialE]", 
          FractionBox[
           RowBox[{"8", " ", "\[ImaginaryI]", " ", "\[Pi]"}], "k"]], "+", 
         SuperscriptBox["\[ExponentialE]", 
          FractionBox[
           RowBox[{"12", " ", "\[ImaginaryI]", " ", "\[Pi]"}], "k"]], "+", 
         SuperscriptBox["\[ExponentialE]", 
          FractionBox[
           RowBox[{"16", " ", "\[ImaginaryI]", " ", "\[Pi]"}], "k"]]}], 
        ")"}]}], ")"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"\[ImaginaryI]", " ", 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{
         RowBox[{"-", "\[ImaginaryI]"}], " ", 
         RowBox[{"(", 
          RowBox[{
           FractionBox[
            RowBox[{"24", " ", "\[Pi]"}], "k"], "+", 
           RowBox[{"5", " ", "\[CapitalPhi]"}]}], ")"}]}]], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"90", " ", 
          SuperscriptBox["\[ExponentialE]", 
           FractionBox[
            RowBox[{"24", " ", "\[ImaginaryI]", " ", "\[Pi]"}], "k"]]}], "+", 
         
         RowBox[{"220", " ", 
          SuperscriptBox["\[ExponentialE]", 
           FractionBox[
            RowBox[{"28", " ", "\[ImaginaryI]", " ", "\[Pi]"}], "k"]]}], "+", 
         
         RowBox[{"430", " ", 
          SuperscriptBox["\[ExponentialE]", 
           FractionBox[
            RowBox[{"32", " ", "\[ImaginaryI]", " ", "\[Pi]"}], "k"]]}], "+", 
         
         RowBox[{"630", " ", 
          SuperscriptBox["\[ExponentialE]", 
           FractionBox[
            RowBox[{"36", " ", "\[ImaginaryI]", " ", "\[Pi]"}], "k"]]}], "+", 
         
         RowBox[{"820", " ", 
          SuperscriptBox["\[ExponentialE]", 
           FractionBox[
            RowBox[{"40", " ", "\[ImaginaryI]", " ", "\[Pi]"}], "k"]]}], "+", 
         
         RowBox[{"880", " ", 
          SuperscriptBox["\[ExponentialE]", 
           FractionBox[
            RowBox[{"44", " ", "\[ImaginaryI]", " ", "\[Pi]"}], "k"]]}], "+", 
         
         RowBox[{"860", " ", 
          SuperscriptBox["\[ExponentialE]", 
           FractionBox[
            RowBox[{"48", " ", "\[ImaginaryI]", " ", "\[Pi]"}], "k"]]}], "+", 
         
         RowBox[{"690", " ", 
          SuperscriptBox["\[ExponentialE]", 
           FractionBox[
            RowBox[{"52", " ", "\[ImaginaryI]", " ", "\[Pi]"}], "k"]]}], "+", 
         
         RowBox[{"490", " ", 
          SuperscriptBox["\[ExponentialE]", 
           FractionBox[
            RowBox[{"56", " ", "\[ImaginaryI]", " ", "\[Pi]"}], "k"]]}], "+", 
         
         RowBox[{"260", " ", 
          SuperscriptBox["\[ExponentialE]", 
           FractionBox[
            RowBox[{"60", " ", "\[ImaginaryI]", " ", "\[Pi]"}], "k"]]}], "+", 
         
         RowBox[{"110", " ", 
          SuperscriptBox["\[ExponentialE]", 
           FractionBox[
            RowBox[{"64", " ", "\[ImaginaryI]", " ", "\[Pi]"}], "k"]]}], "+", 
         
         RowBox[{"24", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{
            FractionBox[
             RowBox[{"4", " ", "\[ImaginaryI]", " ", "\[Pi]"}], "k"], "+", 
            RowBox[{"6", " ", "\[ImaginaryI]", " ", "\[CapitalPhi]"}]}]]}], 
         "+", 
         RowBox[{"79", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{
            FractionBox[
             RowBox[{"8", " ", "\[ImaginaryI]", " ", "\[Pi]"}], "k"], "+", 
            RowBox[{"6", " ", "\[ImaginaryI]", " ", "\[CapitalPhi]"}]}]]}], 
         "+", 
         RowBox[{"843", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{
            FractionBox[
             RowBox[{"20", " ", "\[ImaginaryI]", " ", "\[Pi]"}], "k"], "+", 
            RowBox[{"6", " ", "\[ImaginaryI]", " ", "\[CapitalPhi]"}]}]]}], 
         "+", 
         RowBox[{"1905", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{
            FractionBox[
             RowBox[{"28", " ", "\[ImaginaryI]", " ", "\[Pi]"}], "k"], "+", 
            RowBox[{"6", " ", "\[ImaginaryI]", " ", "\[CapitalPhi]"}]}]]}], 
         "+", 
         RowBox[{"2338", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{
            FractionBox[
             RowBox[{"32", " ", "\[ImaginaryI]", " ", "\[Pi]"}], "k"], "+", 
            RowBox[{"6", " ", "\[ImaginaryI]", " ", "\[CapitalPhi]"}]}]]}], 
         "+", 
         RowBox[{"2541", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{
            FractionBox[
             RowBox[{"40", " ", "\[ImaginaryI]", " ", "\[Pi]"}], "k"], "+", 
            RowBox[{"6", " ", "\[ImaginaryI]", " ", "\[CapitalPhi]"}]}]]}], 
         "+", 
         RowBox[{"2254", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{
            FractionBox[
             RowBox[{"44", " ", "\[ImaginaryI]", " ", "\[Pi]"}], "k"], "+", 
            RowBox[{"6", " ", "\[ImaginaryI]", " ", "\[CapitalPhi]"}]}]]}], 
         "+", 
         RowBox[{"1340", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{
            FractionBox[
             RowBox[{"52", " ", "\[ImaginaryI]", " ", "\[Pi]"}], "k"], "+", 
            RowBox[{"6", " ", "\[ImaginaryI]", " ", "\[CapitalPhi]"}]}]]}], 
         "+", 
         RowBox[{"909", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{
            FractionBox[
             RowBox[{"56", " ", "\[ImaginaryI]", " ", "\[Pi]"}], "k"], "+", 
            RowBox[{"6", " ", "\[ImaginaryI]", " ", "\[CapitalPhi]"}]}]]}], 
         "+", 
         RowBox[{"394", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{
            FractionBox[
             RowBox[{"64", " ", "\[ImaginaryI]", " ", "\[Pi]"}], "k"], "+", 
            RowBox[{"6", " ", "\[ImaginaryI]", " ", "\[CapitalPhi]"}]}]]}], 
         "+", 
         RowBox[{"235", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{
            FractionBox[
             RowBox[{"68", " ", "\[ImaginaryI]", " ", "\[Pi]"}], "k"], "+", 
            RowBox[{"6", " ", "\[ImaginaryI]", " ", "\[CapitalPhi]"}]}]]}], 
         "+", 
         RowBox[{"55", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{
            FractionBox[
             RowBox[{"76", " ", "\[ImaginaryI]", " ", "\[Pi]"}], "k"], "+", 
            RowBox[{"6", " ", "\[ImaginaryI]", " ", "\[CapitalPhi]"}]}]]}], 
         "+", 
         RowBox[{"22", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{
            FractionBox[
             RowBox[{"80", " ", "\[ImaginaryI]", " ", "\[Pi]"}], "k"], "+", 
            RowBox[{"6", " ", "\[ImaginaryI]", " ", "\[CapitalPhi]"}]}]]}], 
         "+", 
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{
           FractionBox[
            RowBox[{"88", " ", "\[ImaginaryI]", " ", "\[Pi]"}], "k"], "+", 
           RowBox[{"6", " ", "\[ImaginaryI]", " ", "\[CapitalPhi]"}]}]], "-", 
         
         RowBox[{"3186", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{
            FractionBox[
             RowBox[{"44", " ", "\[ImaginaryI]", " ", "\[Pi]"}], "k"], "+", 
            RowBox[{"8", " ", "\[ImaginaryI]", " ", "\[CapitalPhi]"}]}]]}], 
         "-", 
         RowBox[{"2499", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{
            FractionBox[
             RowBox[{"52", " ", "\[ImaginaryI]", " ", "\[Pi]"}], "k"], "+", 
            RowBox[{"8", " ", "\[ImaginaryI]", " ", "\[CapitalPhi]"}]}]]}], 
         "-", 
         RowBox[{"1331", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{
            FractionBox[
             RowBox[{"60", " ", "\[ImaginaryI]", " ", "\[Pi]"}], "k"], "+", 
            RowBox[{"8", " ", "\[ImaginaryI]", " ", "\[CapitalPhi]"}]}]]}], 
         "-", 
         RowBox[{"405", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{
            FractionBox[
             RowBox[{"68", " ", "\[ImaginaryI]", " ", "\[Pi]"}], "k"], "+", 
            RowBox[{"8", " ", "\[ImaginaryI]", " ", "\[CapitalPhi]"}]}]]}], 
         "-", 
         RowBox[{"60", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{
            FractionBox[
             RowBox[{"76", " ", "\[ImaginaryI]", " ", "\[Pi]"}], "k"], "+", 
            RowBox[{"8", " ", "\[ImaginaryI]", " ", "\[CapitalPhi]"}]}]]}], 
         "+", 
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{"4", " ", "\[ImaginaryI]", " ", "\[CapitalPhi]"}]], "+", 
         RowBox[{"6", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"6", " ", "\[ImaginaryI]", " ", "\[CapitalPhi]"}]]}], "-", 
         
         RowBox[{"138", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"8", " ", "\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{
              FractionBox[
               RowBox[{"3", " ", "\[Pi]"}], 
               RowBox[{"2", " ", "k"}]], "+", "\[CapitalPhi]"}], ")"}]}]]}], 
         "+", 
         RowBox[{"22", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"4", " ", "\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{
              FractionBox[
               RowBox[{"2", " ", "\[Pi]"}], "k"], "+", "\[CapitalPhi]"}], 
             ")"}]}]]}], "-", 
         RowBox[{"630", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"8", " ", "\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{
              FractionBox[
               RowBox[{"5", " ", "\[Pi]"}], 
               RowBox[{"2", " ", "k"}]], "+", "\[CapitalPhi]"}], ")"}]}]]}], 
         "-", 
         RowBox[{"1681", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"8", " ", "\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{
              FractionBox[
               RowBox[{"7", " ", "\[Pi]"}], 
               RowBox[{"2", " ", "k"}]], "+", "\[CapitalPhi]"}], ")"}]}]]}], 
         "-", 
         RowBox[{"15", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"2", " ", "\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{
              FractionBox[
               RowBox[{"4", " ", "\[Pi]"}], "k"], "+", "\[CapitalPhi]"}], 
             ")"}]}]]}], "-", 
         RowBox[{"2814", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"8", " ", "\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{
              FractionBox[
               RowBox[{"9", " ", "\[Pi]"}], 
               RowBox[{"2", " ", "k"}]], "+", "\[CapitalPhi]"}], ")"}]}]]}], 
         "-", 
         RowBox[{"405", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"2", " ", "\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{
              FractionBox[
               RowBox[{"10", " ", "\[Pi]"}], "k"], "+", "\[CapitalPhi]"}], 
             ")"}]}]]}], "+", 
         RowBox[{"1796", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"4", " ", "\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{
              FractionBox[
               RowBox[{"10", " ", "\[Pi]"}], "k"], "+", "\[CapitalPhi]"}], 
             ")"}]}]]}], "+", 
         RowBox[{"616", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"6", " ", "\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{
              FractionBox[
               RowBox[{"10", " ", "\[Pi]"}], "k"], "+", "\[CapitalPhi]"}], 
             ")"}]}]]}], "-", 
         RowBox[{"15", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"8", " ", "\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{
              FractionBox[
               RowBox[{"10", " ", "\[Pi]"}], "k"], "+", "\[CapitalPhi]"}], 
             ")"}]}]]}], "+", 
         RowBox[{"2254", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"4", " ", "\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{
              FractionBox[
               RowBox[{"11", " ", "\[Pi]"}], "k"], "+", "\[CapitalPhi]"}], 
             ")"}]}]]}], "-", 
         RowBox[{"799", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"2", " ", "\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{
              FractionBox[
               RowBox[{"12", " ", "\[Pi]"}], "k"], "+", "\[CapitalPhi]"}], 
             ")"}]}]]}], "+", 
         RowBox[{"2541", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"4", " ", "\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{
              FractionBox[
               RowBox[{"12", " ", "\[Pi]"}], "k"], "+", "\[CapitalPhi]"}], 
             ")"}]}]]}], "+", 
         RowBox[{"120", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"6", " ", "\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{
              FractionBox[
               RowBox[{"12", " ", "\[Pi]"}], "k"], "+", "\[CapitalPhi]"}], 
             ")"}]}]]}], "+", 
         RowBox[{"2592", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"4", " ", "\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{
              FractionBox[
               RowBox[{"13", " ", "\[Pi]"}], "k"], "+", "\[CapitalPhi]"}], 
             ")"}]}]]}], "-", 
         RowBox[{"1331", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"2", " ", "\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{
              FractionBox[
               RowBox[{"14", " ", "\[Pi]"}], "k"], "+", "\[CapitalPhi]"}], 
             ")"}]}]]}], "+", 
         RowBox[{"2338", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"4", " ", "\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{
              FractionBox[
               RowBox[{"14", " ", "\[Pi]"}], "k"], "+", "\[CapitalPhi]"}], 
             ")"}]}]]}], "+", 
         RowBox[{"6", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"6", " ", "\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{
              FractionBox[
               RowBox[{"14", " ", "\[Pi]"}], "k"], "+", "\[CapitalPhi]"}], 
             ")"}]}]]}], "+", 
         RowBox[{"1905", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"4", " ", "\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{
              FractionBox[
               RowBox[{"15", " ", "\[Pi]"}], "k"], "+", "\[CapitalPhi]"}], 
             ")"}]}]]}], "-", 
         RowBox[{"1929", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"2", " ", "\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{
              FractionBox[
               RowBox[{"16", " ", "\[Pi]"}], "k"], "+", "\[CapitalPhi]"}], 
             ")"}]}]]}], "+", 
         RowBox[{"1346", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"4", " ", "\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{
              FractionBox[
               RowBox[{"16", " ", "\[Pi]"}], "k"], "+", "\[CapitalPhi]"}], 
             ")"}]}]]}], "+", 
         RowBox[{"843", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"4", " ", "\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{
              FractionBox[
               RowBox[{"17", " ", "\[Pi]"}], "k"], "+", "\[CapitalPhi]"}], 
             ")"}]}]]}], "-", 
         RowBox[{"2499", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"2", " ", "\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{
              FractionBox[
               RowBox[{"18", " ", "\[Pi]"}], "k"], "+", "\[CapitalPhi]"}], 
             ")"}]}]]}], "+", 
         RowBox[{"464", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"4", " ", "\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{
              FractionBox[
               RowBox[{"18", " ", "\[Pi]"}], "k"], "+", "\[CapitalPhi]"}], 
             ")"}]}]]}], "+", 
         RowBox[{"218", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"4", " ", "\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{
              FractionBox[
               RowBox[{"19", " ", "\[Pi]"}], "k"], "+", "\[CapitalPhi]"}], 
             ")"}]}]]}], "-", 
         RowBox[{"2960", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"2", " ", "\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{
              FractionBox[
               RowBox[{"20", " ", "\[Pi]"}], "k"], "+", "\[CapitalPhi]"}], 
             ")"}]}]]}], "+", 
         RowBox[{"79", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"4", " ", "\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{
              FractionBox[
               RowBox[{"20", " ", "\[Pi]"}], "k"], "+", "\[CapitalPhi]"}], 
             ")"}]}]]}], "+", 
         RowBox[{"24", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"4", " ", "\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{
              FractionBox[
               RowBox[{"21", " ", "\[Pi]"}], "k"], "+", "\[CapitalPhi]"}], 
             ")"}]}]]}], "-", 
         RowBox[{"3186", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"2", " ", "\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{
              FractionBox[
               RowBox[{"22", " ", "\[Pi]"}], "k"], "+", "\[CapitalPhi]"}], 
             ")"}]}]]}], "+", 
         RowBox[{"6", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"4", " ", "\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{
              FractionBox[
               RowBox[{"22", " ", "\[Pi]"}], "k"], "+", "\[CapitalPhi]"}], 
             ")"}]}]]}], "-", 
         RowBox[{"3148", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"2", " ", "\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{
              FractionBox[
               RowBox[{"24", " ", "\[Pi]"}], "k"], "+", "\[CapitalPhi]"}], 
             ")"}]}]]}], "-", 
         RowBox[{"2814", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"2", " ", "\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{
              FractionBox[
               RowBox[{"26", " ", "\[Pi]"}], "k"], "+", "\[CapitalPhi]"}], 
             ")"}]}]]}], "-", 
         RowBox[{"2301", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"2", " ", "\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{
              FractionBox[
               RowBox[{"28", " ", "\[Pi]"}], "k"], "+", "\[CapitalPhi]"}], 
             ")"}]}]]}], "-", 
         RowBox[{"1681", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"2", " ", "\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{
              FractionBox[
               RowBox[{"30", " ", "\[Pi]"}], "k"], "+", "\[CapitalPhi]"}], 
             ")"}]}]]}], "-", 
         RowBox[{"1103", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"2", " ", "\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{
              FractionBox[
               RowBox[{"32", " ", "\[Pi]"}], "k"], "+", "\[CapitalPhi]"}], 
             ")"}]}]]}], "-", 
         RowBox[{"630", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"2", " ", "\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{
              FractionBox[
               RowBox[{"34", " ", "\[Pi]"}], "k"], "+", "\[CapitalPhi]"}], 
             ")"}]}]]}], "-", 
         RowBox[{"333", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"2", " ", "\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{
              FractionBox[
               RowBox[{"36", " ", "\[Pi]"}], "k"], "+", "\[CapitalPhi]"}], 
             ")"}]}]]}], "-", 
         RowBox[{"138", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"2", " ", "\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{
              FractionBox[
               RowBox[{"38", " ", "\[Pi]"}], "k"], "+", "\[CapitalPhi]"}], 
             ")"}]}]]}], "-", 
         RowBox[{"42", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"2", " ", "\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{
              FractionBox[
               RowBox[{"40", " ", "\[Pi]"}], "k"], "+", "\[CapitalPhi]"}], 
             ")"}]}]]}], "+", 
         RowBox[{"464", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"2", " ", "\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{
              FractionBox[
               RowBox[{"8", " ", "\[Pi]"}], "k"], "+", 
              RowBox[{"3", " ", "\[CapitalPhi]"}]}], ")"}]}]]}], "+", 
         RowBox[{"110", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"2", " ", "\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{
              FractionBox[
               RowBox[{"12", " ", "\[Pi]"}], "k"], "+", 
              RowBox[{"5", " ", "\[CapitalPhi]"}]}], ")"}]}]]}], "+", 
         RowBox[{"260", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"2", " ", "\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{
              FractionBox[
               RowBox[{"14", " ", "\[Pi]"}], "k"], "+", 
              RowBox[{"5", " ", "\[CapitalPhi]"}]}], ")"}]}]]}], "+", 
         RowBox[{"490", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"2", " ", "\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{
              FractionBox[
               RowBox[{"16", " ", "\[Pi]"}], "k"], "+", 
              RowBox[{"5", " ", "\[CapitalPhi]"}]}], ")"}]}]]}], "+", 
         RowBox[{"690", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"2", " ", "\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{
              FractionBox[
               RowBox[{"18", " ", "\[Pi]"}], "k"], "+", 
              RowBox[{"5", " ", "\[CapitalPhi]"}]}], ")"}]}]]}], "+", 
         RowBox[{"880", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"2", " ", "\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{
              FractionBox[
               RowBox[{"22", " ", "\[Pi]"}], "k"], "+", 
              RowBox[{"5", " ", "\[CapitalPhi]"}]}], ")"}]}]]}], "+", 
         RowBox[{"820", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"2", " ", "\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{
              FractionBox[
               RowBox[{"24", " ", "\[Pi]"}], "k"], "+", 
              RowBox[{"5", " ", "\[CapitalPhi]"}]}], ")"}]}]]}], "+", 
         RowBox[{"630", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"2", " ", "\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{
              FractionBox[
               RowBox[{"26", " ", "\[Pi]"}], "k"], "+", 
              RowBox[{"5", " ", "\[CapitalPhi]"}]}], ")"}]}]]}], "+", 
         RowBox[{"430", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"2", " ", "\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{
              FractionBox[
               RowBox[{"28", " ", "\[Pi]"}], "k"], "+", 
              RowBox[{"5", " ", "\[CapitalPhi]"}]}], ")"}]}]]}], "+", 
         RowBox[{"90", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"2", " ", "\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{
              FractionBox[
               RowBox[{"32", " ", "\[Pi]"}], "k"], "+", 
              RowBox[{"5", " ", "\[CapitalPhi]"}]}], ")"}]}]]}], "+", 
         RowBox[{"6", " ", 
          SuperscriptBox["\[ExponentialE]", 
           FractionBox[
            RowBox[{"4", " ", "\[ImaginaryI]", " ", 
             RowBox[{"(", 
              RowBox[{"\[Pi]", "+", 
               RowBox[{"k", " ", "\[CapitalPhi]"}]}], ")"}]}], "k"]]}], "-", 
         RowBox[{"42", " ", 
          SuperscriptBox["\[ExponentialE]", 
           FractionBox[
            RowBox[{"8", " ", "\[ImaginaryI]", " ", 
             RowBox[{"(", 
              RowBox[{"\[Pi]", "+", 
               RowBox[{"k", " ", "\[CapitalPhi]"}]}], ")"}]}], "k"]]}], "+", 
         RowBox[{"218", " ", 
          SuperscriptBox["\[ExponentialE]", 
           FractionBox[
            RowBox[{"6", " ", "\[ImaginaryI]", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", " ", "\[Pi]"}], "+", 
               RowBox[{"k", " ", "\[CapitalPhi]"}]}], ")"}]}], "k"]]}], "-", 
         RowBox[{"333", " ", 
          SuperscriptBox["\[ExponentialE]", 
           FractionBox[
            RowBox[{"8", " ", "\[ImaginaryI]", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", " ", "\[Pi]"}], "+", 
               RowBox[{"k", " ", "\[CapitalPhi]"}]}], ")"}]}], "k"]]}], "+", 
         RowBox[{"55", " ", 
          SuperscriptBox["\[ExponentialE]", 
           FractionBox[
            RowBox[{"4", " ", "\[ImaginaryI]", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"3", " ", "\[Pi]"}], "+", 
               RowBox[{"k", " ", "\[CapitalPhi]"}]}], ")"}]}], "k"]]}], "-", 
         RowBox[{"1103", " ", 
          SuperscriptBox["\[ExponentialE]", 
           FractionBox[
            RowBox[{"8", " ", "\[ImaginaryI]", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"3", " ", "\[Pi]"}], "+", 
               RowBox[{"k", " ", "\[CapitalPhi]"}]}], ")"}]}], "k"]]}], "+", 
         RowBox[{"120", " ", 
          SuperscriptBox["\[ExponentialE]", 
           FractionBox[
            RowBox[{"4", " ", "\[ImaginaryI]", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"4", " ", "\[Pi]"}], "+", 
               RowBox[{"k", " ", "\[CapitalPhi]"}]}], ")"}]}], "k"]]}], "+", 
         RowBox[{"1346", " ", 
          SuperscriptBox["\[ExponentialE]", 
           FractionBox[
            RowBox[{"6", " ", "\[ImaginaryI]", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"4", " ", "\[Pi]"}], "+", 
               RowBox[{"k", " ", "\[CapitalPhi]"}]}], ")"}]}], "k"]]}], "-", 
         RowBox[{"2301", " ", 
          SuperscriptBox["\[ExponentialE]", 
           FractionBox[
            RowBox[{"8", " ", "\[ImaginaryI]", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"4", " ", "\[Pi]"}], "+", 
               RowBox[{"k", " ", "\[CapitalPhi]"}]}], ")"}]}], "k"]]}], "+", 
         RowBox[{"860", " ", 
          SuperscriptBox["\[ExponentialE]", 
           FractionBox[
            RowBox[{"10", " ", "\[ImaginaryI]", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"4", " ", "\[Pi]"}], "+", 
               RowBox[{"k", " ", "\[CapitalPhi]"}]}], ")"}]}], "k"]]}], "+", 
         RowBox[{"235", " ", 
          SuperscriptBox["\[ExponentialE]", 
           FractionBox[
            RowBox[{"4", " ", "\[ImaginaryI]", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"5", " ", "\[Pi]"}], "+", 
               RowBox[{"k", " ", "\[CapitalPhi]"}]}], ")"}]}], "k"]]}], "-", 
         RowBox[{"3148", " ", 
          SuperscriptBox["\[ExponentialE]", 
           FractionBox[
            RowBox[{"8", " ", "\[ImaginaryI]", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"5", " ", "\[Pi]"}], "+", 
               RowBox[{"k", " ", "\[CapitalPhi]"}]}], ")"}]}], "k"]]}], "-", 
         RowBox[{"60", " ", 
          SuperscriptBox["\[ExponentialE]", 
           FractionBox[
            RowBox[{"2", " ", "\[ImaginaryI]", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"6", " ", "\[Pi]"}], "+", 
               RowBox[{"k", " ", "\[CapitalPhi]"}]}], ")"}]}], "k"]]}], "+", 
         RowBox[{"394", " ", 
          SuperscriptBox["\[ExponentialE]", 
           FractionBox[
            RowBox[{"4", " ", "\[ImaginaryI]", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"6", " ", "\[Pi]"}], "+", 
               RowBox[{"k", " ", "\[CapitalPhi]"}]}], ")"}]}], "k"]]}], "+", 
         RowBox[{"2592", " ", 
          SuperscriptBox["\[ExponentialE]", 
           FractionBox[
            RowBox[{"6", " ", "\[ImaginaryI]", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"6", " ", "\[Pi]"}], "+", 
               RowBox[{"k", " ", "\[CapitalPhi]"}]}], ")"}]}], "k"]]}], "-", 
         RowBox[{"2960", " ", 
          SuperscriptBox["\[ExponentialE]", 
           FractionBox[
            RowBox[{"8", " ", "\[ImaginaryI]", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"6", " ", "\[Pi]"}], "+", 
               RowBox[{"k", " ", "\[CapitalPhi]"}]}], ")"}]}], "k"]]}], "+", 
         RowBox[{"220", " ", 
          SuperscriptBox["\[ExponentialE]", 
           FractionBox[
            RowBox[{"10", " ", "\[ImaginaryI]", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"6", " ", "\[Pi]"}], "+", 
               RowBox[{"k", " ", "\[CapitalPhi]"}]}], ")"}]}], "k"]]}], "+", 
         RowBox[{"616", " ", 
          SuperscriptBox["\[ExponentialE]", 
           FractionBox[
            RowBox[{"4", " ", "\[ImaginaryI]", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"7", " ", "\[Pi]"}], "+", 
               RowBox[{"k", " ", "\[CapitalPhi]"}]}], ")"}]}], "k"]]}], "-", 
         RowBox[{"1929", " ", 
          SuperscriptBox["\[ExponentialE]", 
           FractionBox[
            RowBox[{"8", " ", "\[ImaginaryI]", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"7", " ", "\[Pi]"}], "+", 
               RowBox[{"k", " ", "\[CapitalPhi]"}]}], ")"}]}], "k"]]}], "-", 
         RowBox[{"162", " ", 
          SuperscriptBox["\[ExponentialE]", 
           FractionBox[
            RowBox[{"2", " ", "\[ImaginaryI]", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"8", " ", "\[Pi]"}], "+", 
               RowBox[{"k", " ", "\[CapitalPhi]"}]}], ")"}]}], "k"]]}], "+", 
         RowBox[{"909", " ", 
          SuperscriptBox["\[ExponentialE]", 
           FractionBox[
            RowBox[{"4", " ", "\[ImaginaryI]", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"8", " ", "\[Pi]"}], "+", 
               RowBox[{"k", " ", "\[CapitalPhi]"}]}], ")"}]}], "k"]]}], "+", 
         RowBox[{"1796", " ", 
          SuperscriptBox["\[ExponentialE]", 
           FractionBox[
            RowBox[{"6", " ", "\[ImaginaryI]", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"8", " ", "\[Pi]"}], "+", 
               RowBox[{"k", " ", "\[CapitalPhi]"}]}], ")"}]}], "k"]]}], "-", 
         RowBox[{"799", " ", 
          SuperscriptBox["\[ExponentialE]", 
           FractionBox[
            RowBox[{"8", " ", "\[ImaginaryI]", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"8", " ", "\[Pi]"}], "+", 
               RowBox[{"k", " ", "\[CapitalPhi]"}]}], ")"}]}], "k"]]}], "+", 
         RowBox[{"1340", " ", 
          SuperscriptBox["\[ExponentialE]", 
           FractionBox[
            RowBox[{"4", " ", "\[ImaginaryI]", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"9", " ", "\[Pi]"}], "+", 
               RowBox[{"k", " ", "\[CapitalPhi]"}]}], ")"}]}], "k"]]}], "-", 
         RowBox[{"162", " ", 
          SuperscriptBox["\[ExponentialE]", 
           FractionBox[
            RowBox[{"8", " ", "\[ImaginaryI]", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"9", " ", "\[Pi]"}], "+", 
               RowBox[{"k", " ", "\[CapitalPhi]"}]}], ")"}]}], "k"]]}]}], 
        ")"}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"4", " ", "D", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         SuperscriptBox["\[ExponentialE]", 
          FractionBox[
           RowBox[{"4", " ", "\[ImaginaryI]", " ", "\[Pi]"}], "k"]]}], ")"}], 
       " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         SuperscriptBox["\[ExponentialE]", 
          FractionBox[
           RowBox[{"4", " ", "\[ImaginaryI]", " ", "\[Pi]"}], "k"]]}], ")"}], 
       " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         SuperscriptBox["\[ExponentialE]", 
          FractionBox[
           RowBox[{"8", " ", "\[ImaginaryI]", " ", "\[Pi]"}], "k"]]}], ")"}], 
       " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         SuperscriptBox["\[ExponentialE]", 
          FractionBox[
           RowBox[{"4", " ", "\[ImaginaryI]", " ", "\[Pi]"}], "k"]], "+", 
         SuperscriptBox["\[ExponentialE]", 
          FractionBox[
           RowBox[{"8", " ", "\[ImaginaryI]", " ", "\[Pi]"}], "k"]]}], ")"}], 
       " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         SuperscriptBox["\[ExponentialE]", 
          FractionBox[
           RowBox[{"4", " ", "\[ImaginaryI]", " ", "\[Pi]"}], "k"]], "+", 
         SuperscriptBox["\[ExponentialE]", 
          FractionBox[
           RowBox[{"8", " ", "\[ImaginaryI]", " ", "\[Pi]"}], "k"]], "+", 
         SuperscriptBox["\[ExponentialE]", 
          FractionBox[
           RowBox[{"12", " ", "\[ImaginaryI]", " ", "\[Pi]"}], "k"]], "+", 
         SuperscriptBox["\[ExponentialE]", 
          FractionBox[
           RowBox[{"16", " ", "\[ImaginaryI]", " ", "\[Pi]"}], "k"]]}], 
        ")"}]}], ")"}]}], "-", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"\[ImaginaryI]", " ", "D", " ", 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{
         RowBox[{"-", "\[ImaginaryI]"}], " ", 
         RowBox[{"(", 
          RowBox[{
           FractionBox[
            RowBox[{"24", " ", "\[Pi]"}], "k"], "+", 
           RowBox[{"5", " ", "\[CapitalPhi]"}]}], ")"}]}]], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"90", " ", 
          SuperscriptBox["\[ExponentialE]", 
           FractionBox[
            RowBox[{"24", " ", "\[ImaginaryI]", " ", "\[Pi]"}], "k"]]}], "+", 
         
         RowBox[{"220", " ", 
          SuperscriptBox["\[ExponentialE]", 
           FractionBox[
            RowBox[{"28", " ", "\[ImaginaryI]", " ", "\[Pi]"}], "k"]]}], "+", 
         
         RowBox[{"430", " ", 
          SuperscriptBox["\[ExponentialE]", 
           FractionBox[
            RowBox[{"32", " ", "\[ImaginaryI]", " ", "\[Pi]"}], "k"]]}], "+", 
         
         RowBox[{"630", " ", 
          SuperscriptBox["\[ExponentialE]", 
           FractionBox[
            RowBox[{"36", " ", "\[ImaginaryI]", " ", "\[Pi]"}], "k"]]}], "+", 
         
         RowBox[{"820", " ", 
          SuperscriptBox["\[ExponentialE]", 
           FractionBox[
            RowBox[{"40", " ", "\[ImaginaryI]", " ", "\[Pi]"}], "k"]]}], "+", 
         
         RowBox[{"880", " ", 
          SuperscriptBox["\[ExponentialE]", 
           FractionBox[
            RowBox[{"44", " ", "\[ImaginaryI]", " ", "\[Pi]"}], "k"]]}], "+", 
         
         RowBox[{"860", " ", 
          SuperscriptBox["\[ExponentialE]", 
           FractionBox[
            RowBox[{"48", " ", "\[ImaginaryI]", " ", "\[Pi]"}], "k"]]}], "+", 
         
         RowBox[{"690", " ", 
          SuperscriptBox["\[ExponentialE]", 
           FractionBox[
            RowBox[{"52", " ", "\[ImaginaryI]", " ", "\[Pi]"}], "k"]]}], "+", 
         
         RowBox[{"490", " ", 
          SuperscriptBox["\[ExponentialE]", 
           FractionBox[
            RowBox[{"56", " ", "\[ImaginaryI]", " ", "\[Pi]"}], "k"]]}], "+", 
         
         RowBox[{"260", " ", 
          SuperscriptBox["\[ExponentialE]", 
           FractionBox[
            RowBox[{"60", " ", "\[ImaginaryI]", " ", "\[Pi]"}], "k"]]}], "+", 
         
         RowBox[{"110", " ", 
          SuperscriptBox["\[ExponentialE]", 
           FractionBox[
            RowBox[{"64", " ", "\[ImaginaryI]", " ", "\[Pi]"}], "k"]]}], "+", 
         
         RowBox[{"12", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{
            FractionBox[
             RowBox[{"4", " ", "\[ImaginaryI]", " ", "\[Pi]"}], "k"], "+", 
            RowBox[{"6", " ", "\[ImaginaryI]", " ", "\[CapitalPhi]"}]}]]}], 
         "+", 
         RowBox[{"54", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{
            FractionBox[
             RowBox[{"8", " ", "\[ImaginaryI]", " ", "\[Pi]"}], "k"], "+", 
            RowBox[{"6", " ", "\[ImaginaryI]", " ", "\[CapitalPhi]"}]}]]}], 
         "+", 
         RowBox[{"677", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{
            FractionBox[
             RowBox[{"20", " ", "\[ImaginaryI]", " ", "\[Pi]"}], "k"], "+", 
            RowBox[{"6", " ", "\[ImaginaryI]", " ", "\[CapitalPhi]"}]}]]}], 
         "+", 
         RowBox[{"1724", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{
            FractionBox[
             RowBox[{"28", " ", "\[ImaginaryI]", " ", "\[Pi]"}], "k"], "+", 
            RowBox[{"6", " ", "\[ImaginaryI]", " ", "\[CapitalPhi]"}]}]]}], 
         "+", 
         RowBox[{"2235", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{
            FractionBox[
             RowBox[{"32", " ", "\[ImaginaryI]", " ", "\[Pi]"}], "k"], "+", 
            RowBox[{"6", " ", "\[ImaginaryI]", " ", "\[CapitalPhi]"}]}]]}], 
         "+", 
         RowBox[{"2639", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{
            FractionBox[
             RowBox[{"40", " ", "\[ImaginaryI]", " ", "\[Pi]"}], "k"], "+", 
            RowBox[{"6", " ", "\[ImaginaryI]", " ", "\[CapitalPhi]"}]}]]}], 
         "+", 
         RowBox[{"2418", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{
            FractionBox[
             RowBox[{"44", " ", "\[ImaginaryI]", " ", "\[Pi]"}], "k"], "+", 
            RowBox[{"6", " ", "\[ImaginaryI]", " ", "\[CapitalPhi]"}]}]]}], 
         "+", 
         RowBox[{"1521", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{
            FractionBox[
             RowBox[{"52", " ", "\[ImaginaryI]", " ", "\[Pi]"}], "k"], "+", 
            RowBox[{"6", " ", "\[ImaginaryI]", " ", "\[CapitalPhi]"}]}]]}], 
         "+", 
         RowBox[{"1055", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{
            FractionBox[
             RowBox[{"56", " ", "\[ImaginaryI]", " ", "\[Pi]"}], "k"], "+", 
            RowBox[{"6", " ", "\[ImaginaryI]", " ", "\[CapitalPhi]"}]}]]}], 
         "+", 
         RowBox[{"412", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{
            FractionBox[
             RowBox[{"64", " ", "\[ImaginaryI]", " ", "\[Pi]"}], "k"], "+", 
            RowBox[{"6", " ", "\[ImaginaryI]", " ", "\[CapitalPhi]"}]}]]}], 
         "+", 
         RowBox[{"228", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{
            FractionBox[
             RowBox[{"68", " ", "\[ImaginaryI]", " ", "\[Pi]"}], "k"], "+", 
            RowBox[{"6", " ", "\[ImaginaryI]", " ", "\[CapitalPhi]"}]}]]}], 
         "+", 
         RowBox[{"47", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{
            FractionBox[
             RowBox[{"76", " ", "\[ImaginaryI]", " ", "\[Pi]"}], "k"], "+", 
            RowBox[{"6", " ", "\[ImaginaryI]", " ", "\[CapitalPhi]"}]}]]}], 
         "+", 
         RowBox[{"17", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{
            FractionBox[
             RowBox[{"80", " ", "\[ImaginaryI]", " ", "\[Pi]"}], "k"], "+", 
            RowBox[{"6", " ", "\[ImaginaryI]", " ", "\[CapitalPhi]"}]}]]}], 
         "+", 
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{
           FractionBox[
            RowBox[{"88", " ", "\[ImaginaryI]", " ", "\[Pi]"}], "k"], "+", 
           RowBox[{"6", " ", "\[ImaginaryI]", " ", "\[CapitalPhi]"}]}]], "-", 
         
         RowBox[{"3318", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{
            FractionBox[
             RowBox[{"44", " ", "\[ImaginaryI]", " ", "\[Pi]"}], "k"], "+", 
            RowBox[{"8", " ", "\[ImaginaryI]", " ", "\[CapitalPhi]"}]}]]}], 
         "-", 
         RowBox[{"2529", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{
            FractionBox[
             RowBox[{"52", " ", "\[ImaginaryI]", " ", "\[Pi]"}], "k"], "+", 
            RowBox[{"8", " ", "\[ImaginaryI]", " ", "\[CapitalPhi]"}]}]]}], 
         "-", 
         RowBox[{"1271", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{
            FractionBox[
             RowBox[{"60", " ", "\[ImaginaryI]", " ", "\[Pi]"}], "k"], "+", 
            RowBox[{"8", " ", "\[ImaginaryI]", " ", "\[CapitalPhi]"}]}]]}], 
         "-", 
         RowBox[{"365", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{
            FractionBox[
             RowBox[{"68", " ", "\[ImaginaryI]", " ", "\[Pi]"}], "k"], "+", 
            RowBox[{"8", " ", "\[ImaginaryI]", " ", "\[CapitalPhi]"}]}]]}], 
         "-", 
         RowBox[{"60", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{
            FractionBox[
             RowBox[{"76", " ", "\[ImaginaryI]", " ", "\[Pi]"}], "k"], "+", 
            RowBox[{"8", " ", "\[ImaginaryI]", " ", "\[CapitalPhi]"}]}]]}], 
         "+", 
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{"4", " ", "\[ImaginaryI]", " ", "\[CapitalPhi]"}]], "+", 
         RowBox[{"3", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"6", " ", "\[ImaginaryI]", " ", "\[CapitalPhi]"}]]}], "-", 
         
         RowBox[{"102", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"8", " ", "\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{
              FractionBox[
               RowBox[{"3", " ", "\[Pi]"}], 
               RowBox[{"2", " ", "k"}]], "+", "\[CapitalPhi]"}], ")"}]}]]}], 
         "+", 
         RowBox[{"17", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"4", " ", "\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{
              FractionBox[
               RowBox[{"2", " ", "\[Pi]"}], "k"], "+", "\[CapitalPhi]"}], 
             ")"}]}]]}], "-", 
         RowBox[{"516", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"8", " ", "\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{
              FractionBox[
               RowBox[{"5", " ", "\[Pi]"}], 
               RowBox[{"2", " ", "k"}]], "+", "\[CapitalPhi]"}], ")"}]}]]}], 
         "-", 
         RowBox[{"1629", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"8", " ", "\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{
              FractionBox[
               RowBox[{"7", " ", "\[Pi]"}], 
               RowBox[{"2", " ", "k"}]], "+", "\[CapitalPhi]"}], ")"}]}]]}], 
         "-", 
         RowBox[{"15", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"2", " ", "\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{
              FractionBox[
               RowBox[{"4", " ", "\[Pi]"}], "k"], "+", "\[CapitalPhi]"}], 
             ")"}]}]]}], "-", 
         RowBox[{"2906", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"8", " ", "\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{
              FractionBox[
               RowBox[{"9", " ", "\[Pi]"}], 
               RowBox[{"2", " ", "k"}]], "+", "\[CapitalPhi]"}], ")"}]}]]}], 
         "-", 
         RowBox[{"365", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"2", " ", "\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{
              FractionBox[
               RowBox[{"10", " ", "\[Pi]"}], "k"], "+", "\[CapitalPhi]"}], 
             ")"}]}]]}], "+", 
         RowBox[{"2009", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"4", " ", "\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{
              FractionBox[
               RowBox[{"10", " ", "\[Pi]"}], "k"], "+", "\[CapitalPhi]"}], 
             ")"}]}]]}], "+", 
         RowBox[{"684", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"6", " ", "\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{
              FractionBox[
               RowBox[{"10", " ", "\[Pi]"}], "k"], "+", "\[CapitalPhi]"}], 
             ")"}]}]]}], "-", 
         RowBox[{"15", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"8", " ", "\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{
              FractionBox[
               RowBox[{"10", " ", "\[Pi]"}], "k"], "+", "\[CapitalPhi]"}], 
             ")"}]}]]}], "+", 
         RowBox[{"2418", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"4", " ", "\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{
              FractionBox[
               RowBox[{"11", " ", "\[Pi]"}], "k"], "+", "\[CapitalPhi]"}], 
             ")"}]}]]}], "-", 
         RowBox[{"753", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"2", " ", "\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{
              FractionBox[
               RowBox[{"12", " ", "\[Pi]"}], "k"], "+", "\[CapitalPhi]"}], 
             ")"}]}]]}], "+", 
         RowBox[{"2639", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"4", " ", "\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{
              FractionBox[
               RowBox[{"12", " ", "\[Pi]"}], "k"], "+", "\[CapitalPhi]"}], 
             ")"}]}]]}], "+", 
         RowBox[{"109", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"6", " ", "\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{
              FractionBox[
               RowBox[{"12", " ", "\[Pi]"}], "k"], "+", "\[CapitalPhi]"}], 
             ")"}]}]]}], "+", 
         RowBox[{"2566", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"4", " ", "\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{
              FractionBox[
               RowBox[{"13", " ", "\[Pi]"}], "k"], "+", "\[CapitalPhi]"}], 
             ")"}]}]]}], "-", 
         RowBox[{"1271", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"2", " ", "\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{
              FractionBox[
               RowBox[{"14", " ", "\[Pi]"}], "k"], "+", "\[CapitalPhi]"}], 
             ")"}]}]]}], "+", 
         RowBox[{"2235", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"4", " ", "\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{
              FractionBox[
               RowBox[{"14", " ", "\[Pi]"}], "k"], "+", "\[CapitalPhi]"}], 
             ")"}]}]]}], "+", 
         RowBox[{"4", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"6", " ", "\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{
              FractionBox[
               RowBox[{"14", " ", "\[Pi]"}], "k"], "+", "\[CapitalPhi]"}], 
             ")"}]}]]}], "+", 
         RowBox[{"1724", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"4", " ", "\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{
              FractionBox[
               RowBox[{"15", " ", "\[Pi]"}], "k"], "+", "\[CapitalPhi]"}], 
             ")"}]}]]}], "-", 
         RowBox[{"1911", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"2", " ", "\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{
              FractionBox[
               RowBox[{"16", " ", "\[Pi]"}], "k"], "+", "\[CapitalPhi]"}], 
             ")"}]}]]}], "+", 
         RowBox[{"1170", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"4", " ", "\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{
              FractionBox[
               RowBox[{"16", " ", "\[Pi]"}], "k"], "+", "\[CapitalPhi]"}], 
             ")"}]}]]}], "+", 
         RowBox[{"677", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"4", " ", "\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{
              FractionBox[
               RowBox[{"17", " ", "\[Pi]"}], "k"], "+", "\[CapitalPhi]"}], 
             ")"}]}]]}], "-", 
         RowBox[{"2529", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"2", " ", "\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{
              FractionBox[
               RowBox[{"18", " ", "\[Pi]"}], "k"], "+", "\[CapitalPhi]"}], 
             ")"}]}]]}], "+", 
         RowBox[{"360", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"4", " ", "\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{
              FractionBox[
               RowBox[{"18", " ", "\[Pi]"}], "k"], "+", "\[CapitalPhi]"}], 
             ")"}]}]]}], "+", 
         RowBox[{"159", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"4", " ", "\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{
              FractionBox[
               RowBox[{"19", " ", "\[Pi]"}], "k"], "+", "\[CapitalPhi]"}], 
             ")"}]}]]}], "-", 
         RowBox[{"3066", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"2", " ", "\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{
              FractionBox[
               RowBox[{"20", " ", "\[Pi]"}], "k"], "+", "\[CapitalPhi]"}], 
             ")"}]}]]}], "+", 
         RowBox[{"54", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"4", " ", "\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{
              FractionBox[
               RowBox[{"20", " ", "\[Pi]"}], "k"], "+", "\[CapitalPhi]"}], 
             ")"}]}]]}], "+", 
         RowBox[{"12", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"4", " ", "\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{
              FractionBox[
               RowBox[{"21", " ", "\[Pi]"}], "k"], "+", "\[CapitalPhi]"}], 
             ")"}]}]]}], "-", 
         RowBox[{"3318", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"2", " ", "\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{
              FractionBox[
               RowBox[{"22", " ", "\[Pi]"}], "k"], "+", "\[CapitalPhi]"}], 
             ")"}]}]]}], "+", 
         RowBox[{"3", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"4", " ", "\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{
              FractionBox[
               RowBox[{"22", " ", "\[Pi]"}], "k"], "+", "\[CapitalPhi]"}], 
             ")"}]}]]}], "-", 
         RowBox[{"3298", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"2", " ", "\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{
              FractionBox[
               RowBox[{"24", " ", "\[Pi]"}], "k"], "+", "\[CapitalPhi]"}], 
             ")"}]}]]}], "-", 
         RowBox[{"2906", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"2", " ", "\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{
              FractionBox[
               RowBox[{"26", " ", "\[Pi]"}], "k"], "+", "\[CapitalPhi]"}], 
             ")"}]}]]}], "-", 
         RowBox[{"2331", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"2", " ", "\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{
              FractionBox[
               RowBox[{"28", " ", "\[Pi]"}], "k"], "+", "\[CapitalPhi]"}], 
             ")"}]}]]}], "-", 
         RowBox[{"1629", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"2", " ", "\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{
              FractionBox[
               RowBox[{"30", " ", "\[Pi]"}], "k"], "+", "\[CapitalPhi]"}], 
             ")"}]}]]}], "-", 
         RowBox[{"1017", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"2", " ", "\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{
              FractionBox[
               RowBox[{"32", " ", "\[Pi]"}], "k"], "+", "\[CapitalPhi]"}], 
             ")"}]}]]}], "-", 
         RowBox[{"516", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"2", " ", "\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{
              FractionBox[
               RowBox[{"34", " ", "\[Pi]"}], "k"], "+", "\[CapitalPhi]"}], 
             ")"}]}]]}], "-", 
         RowBox[{"259", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"2", " ", "\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{
              FractionBox[
               RowBox[{"36", " ", "\[Pi]"}], "k"], "+", "\[CapitalPhi]"}], 
             ")"}]}]]}], "-", 
         RowBox[{"102", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"2", " ", "\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{
              FractionBox[
               RowBox[{"38", " ", "\[Pi]"}], "k"], "+", "\[CapitalPhi]"}], 
             ")"}]}]]}], "-", 
         RowBox[{"28", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"2", " ", "\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{
              FractionBox[
               RowBox[{"40", " ", "\[Pi]"}], "k"], "+", "\[CapitalPhi]"}], 
             ")"}]}]]}], "+", 
         RowBox[{"360", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"2", " ", "\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{
              FractionBox[
               RowBox[{"8", " ", "\[Pi]"}], "k"], "+", 
              RowBox[{"3", " ", "\[CapitalPhi]"}]}], ")"}]}]]}], "+", 
         RowBox[{"110", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"2", " ", "\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{
              FractionBox[
               RowBox[{"12", " ", "\[Pi]"}], "k"], "+", 
              RowBox[{"5", " ", "\[CapitalPhi]"}]}], ")"}]}]]}], "+", 
         RowBox[{"260", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"2", " ", "\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{
              FractionBox[
               RowBox[{"14", " ", "\[Pi]"}], "k"], "+", 
              RowBox[{"5", " ", "\[CapitalPhi]"}]}], ")"}]}]]}], "+", 
         RowBox[{"490", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"2", " ", "\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{
              FractionBox[
               RowBox[{"16", " ", "\[Pi]"}], "k"], "+", 
              RowBox[{"5", " ", "\[CapitalPhi]"}]}], ")"}]}]]}], "+", 
         RowBox[{"690", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"2", " ", "\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{
              FractionBox[
               RowBox[{"18", " ", "\[Pi]"}], "k"], "+", 
              RowBox[{"5", " ", "\[CapitalPhi]"}]}], ")"}]}]]}], "+", 
         RowBox[{"880", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"2", " ", "\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{
              FractionBox[
               RowBox[{"22", " ", "\[Pi]"}], "k"], "+", 
              RowBox[{"5", " ", "\[CapitalPhi]"}]}], ")"}]}]]}], "+", 
         RowBox[{"820", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"2", " ", "\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{
              FractionBox[
               RowBox[{"24", " ", "\[Pi]"}], "k"], "+", 
              RowBox[{"5", " ", "\[CapitalPhi]"}]}], ")"}]}]]}], "+", 
         RowBox[{"630", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"2", " ", "\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{
              FractionBox[
               RowBox[{"26", " ", "\[Pi]"}], "k"], "+", 
              RowBox[{"5", " ", "\[CapitalPhi]"}]}], ")"}]}]]}], "+", 
         RowBox[{"430", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"2", " ", "\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{
              FractionBox[
               RowBox[{"28", " ", "\[Pi]"}], "k"], "+", 
              RowBox[{"5", " ", "\[CapitalPhi]"}]}], ")"}]}]]}], "+", 
         RowBox[{"90", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"2", " ", "\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{
              FractionBox[
               RowBox[{"32", " ", "\[Pi]"}], "k"], "+", 
              RowBox[{"5", " ", "\[CapitalPhi]"}]}], ")"}]}]]}], "+", 
         RowBox[{"4", " ", 
          SuperscriptBox["\[ExponentialE]", 
           FractionBox[
            RowBox[{"4", " ", "\[ImaginaryI]", " ", 
             RowBox[{"(", 
              RowBox[{"\[Pi]", "+", 
               RowBox[{"k", " ", "\[CapitalPhi]"}]}], ")"}]}], "k"]]}], "-", 
         RowBox[{"28", " ", 
          SuperscriptBox["\[ExponentialE]", 
           FractionBox[
            RowBox[{"8", " ", "\[ImaginaryI]", " ", 
             RowBox[{"(", 
              RowBox[{"\[Pi]", "+", 
               RowBox[{"k", " ", "\[CapitalPhi]"}]}], ")"}]}], "k"]]}], "+", 
         RowBox[{"159", " ", 
          SuperscriptBox["\[ExponentialE]", 
           FractionBox[
            RowBox[{"6", " ", "\[ImaginaryI]", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", " ", "\[Pi]"}], "+", 
               RowBox[{"k", " ", "\[CapitalPhi]"}]}], ")"}]}], "k"]]}], "-", 
         RowBox[{"259", " ", 
          SuperscriptBox["\[ExponentialE]", 
           FractionBox[
            RowBox[{"8", " ", "\[ImaginaryI]", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", " ", "\[Pi]"}], "+", 
               RowBox[{"k", " ", "\[CapitalPhi]"}]}], ")"}]}], "k"]]}], "+", 
         RowBox[{"47", " ", 
          SuperscriptBox["\[ExponentialE]", 
           FractionBox[
            RowBox[{"4", " ", "\[ImaginaryI]", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"3", " ", "\[Pi]"}], "+", 
               RowBox[{"k", " ", "\[CapitalPhi]"}]}], ")"}]}], "k"]]}], "-", 
         RowBox[{"1017", " ", 
          SuperscriptBox["\[ExponentialE]", 
           FractionBox[
            RowBox[{"8", " ", "\[ImaginaryI]", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"3", " ", "\[Pi]"}], "+", 
               RowBox[{"k", " ", "\[CapitalPhi]"}]}], ")"}]}], "k"]]}], "+", 
         RowBox[{"109", " ", 
          SuperscriptBox["\[ExponentialE]", 
           FractionBox[
            RowBox[{"4", " ", "\[ImaginaryI]", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"4", " ", "\[Pi]"}], "+", 
               RowBox[{"k", " ", "\[CapitalPhi]"}]}], ")"}]}], "k"]]}], "+", 
         RowBox[{"1170", " ", 
          SuperscriptBox["\[ExponentialE]", 
           FractionBox[
            RowBox[{"6", " ", "\[ImaginaryI]", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"4", " ", "\[Pi]"}], "+", 
               RowBox[{"k", " ", "\[CapitalPhi]"}]}], ")"}]}], "k"]]}], "-", 
         RowBox[{"2331", " ", 
          SuperscriptBox["\[ExponentialE]", 
           FractionBox[
            RowBox[{"8", " ", "\[ImaginaryI]", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"4", " ", "\[Pi]"}], "+", 
               RowBox[{"k", " ", "\[CapitalPhi]"}]}], ")"}]}], "k"]]}], "+", 
         RowBox[{"860", " ", 
          SuperscriptBox["\[ExponentialE]", 
           FractionBox[
            RowBox[{"10", " ", "\[ImaginaryI]", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"4", " ", "\[Pi]"}], "+", 
               RowBox[{"k", " ", "\[CapitalPhi]"}]}], ")"}]}], "k"]]}], "+", 
         RowBox[{"228", " ", 
          SuperscriptBox["\[ExponentialE]", 
           FractionBox[
            RowBox[{"4", " ", "\[ImaginaryI]", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"5", " ", "\[Pi]"}], "+", 
               RowBox[{"k", " ", "\[CapitalPhi]"}]}], ")"}]}], "k"]]}], "-", 
         RowBox[{"3298", " ", 
          SuperscriptBox["\[ExponentialE]", 
           FractionBox[
            RowBox[{"8", " ", "\[ImaginaryI]", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"5", " ", "\[Pi]"}], "+", 
               RowBox[{"k", " ", "\[CapitalPhi]"}]}], ")"}]}], "k"]]}], "-", 
         RowBox[{"60", " ", 
          SuperscriptBox["\[ExponentialE]", 
           FractionBox[
            RowBox[{"2", " ", "\[ImaginaryI]", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"6", " ", "\[Pi]"}], "+", 
               RowBox[{"k", " ", "\[CapitalPhi]"}]}], ")"}]}], "k"]]}], "+", 
         RowBox[{"412", " ", 
          SuperscriptBox["\[ExponentialE]", 
           FractionBox[
            RowBox[{"4", " ", "\[ImaginaryI]", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"6", " ", "\[Pi]"}], "+", 
               RowBox[{"k", " ", "\[CapitalPhi]"}]}], ")"}]}], "k"]]}], "+", 
         RowBox[{"2566", " ", 
          SuperscriptBox["\[ExponentialE]", 
           FractionBox[
            RowBox[{"6", " ", "\[ImaginaryI]", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"6", " ", "\[Pi]"}], "+", 
               RowBox[{"k", " ", "\[CapitalPhi]"}]}], ")"}]}], "k"]]}], "-", 
         RowBox[{"3066", " ", 
          SuperscriptBox["\[ExponentialE]", 
           FractionBox[
            RowBox[{"8", " ", "\[ImaginaryI]", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"6", " ", "\[Pi]"}], "+", 
               RowBox[{"k", " ", "\[CapitalPhi]"}]}], ")"}]}], "k"]]}], "+", 
         RowBox[{"220", " ", 
          SuperscriptBox["\[ExponentialE]", 
           FractionBox[
            RowBox[{"10", " ", "\[ImaginaryI]", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"6", " ", "\[Pi]"}], "+", 
               RowBox[{"k", " ", "\[CapitalPhi]"}]}], ")"}]}], "k"]]}], "+", 
         RowBox[{"684", " ", 
          SuperscriptBox["\[ExponentialE]", 
           FractionBox[
            RowBox[{"4", " ", "\[ImaginaryI]", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"7", " ", "\[Pi]"}], "+", 
               RowBox[{"k", " ", "\[CapitalPhi]"}]}], ")"}]}], "k"]]}], "-", 
         RowBox[{"1911", " ", 
          SuperscriptBox["\[ExponentialE]", 
           FractionBox[
            RowBox[{"8", " ", "\[ImaginaryI]", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"7", " ", "\[Pi]"}], "+", 
               RowBox[{"k", " ", "\[CapitalPhi]"}]}], ")"}]}], "k"]]}], "-", 
         RowBox[{"162", " ", 
          SuperscriptBox["\[ExponentialE]", 
           FractionBox[
            RowBox[{"2", " ", "\[ImaginaryI]", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"8", " ", "\[Pi]"}], "+", 
               RowBox[{"k", " ", "\[CapitalPhi]"}]}], ")"}]}], "k"]]}], "+", 
         RowBox[{"1055", " ", 
          SuperscriptBox["\[ExponentialE]", 
           FractionBox[
            RowBox[{"4", " ", "\[ImaginaryI]", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"8", " ", "\[Pi]"}], "+", 
               RowBox[{"k", " ", "\[CapitalPhi]"}]}], ")"}]}], "k"]]}], "+", 
         RowBox[{"2009", " ", 
          SuperscriptBox["\[ExponentialE]", 
           FractionBox[
            RowBox[{"6", " ", "\[ImaginaryI]", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"8", " ", "\[Pi]"}], "+", 
               RowBox[{"k", " ", "\[CapitalPhi]"}]}], ")"}]}], "k"]]}], "-", 
         RowBox[{"753", " ", 
          SuperscriptBox["\[ExponentialE]", 
           FractionBox[
            RowBox[{"8", " ", "\[ImaginaryI]", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"8", " ", "\[Pi]"}], "+", 
               RowBox[{"k", " ", "\[CapitalPhi]"}]}], ")"}]}], "k"]]}], "+", 
         RowBox[{"1521", " ", 
          SuperscriptBox["\[ExponentialE]", 
           FractionBox[
            RowBox[{"4", " ", "\[ImaginaryI]", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"9", " ", "\[Pi]"}], "+", 
               RowBox[{"k", " ", "\[CapitalPhi]"}]}], ")"}]}], "k"]]}], "-", 
         RowBox[{"162", " ", 
          SuperscriptBox["\[ExponentialE]", 
           FractionBox[
            RowBox[{"8", " ", "\[ImaginaryI]", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"9", " ", "\[Pi]"}], "+", 
               RowBox[{"k", " ", "\[CapitalPhi]"}]}], ")"}]}], "k"]]}]}], 
        ")"}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"4", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         SuperscriptBox["\[ExponentialE]", 
          FractionBox[
           RowBox[{"4", " ", "\[ImaginaryI]", " ", "\[Pi]"}], "k"]]}], ")"}], 
       " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         SuperscriptBox["\[ExponentialE]", 
          FractionBox[
           RowBox[{"4", " ", "\[ImaginaryI]", " ", "\[Pi]"}], "k"]]}], ")"}], 
       " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         SuperscriptBox["\[ExponentialE]", 
          FractionBox[
           RowBox[{"8", " ", "\[ImaginaryI]", " ", "\[Pi]"}], "k"]]}], ")"}], 
       " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         SuperscriptBox["\[ExponentialE]", 
          FractionBox[
           RowBox[{"4", " ", "\[ImaginaryI]", " ", "\[Pi]"}], "k"]], "+", 
         SuperscriptBox["\[ExponentialE]", 
          FractionBox[
           RowBox[{"8", " ", "\[ImaginaryI]", " ", "\[Pi]"}], "k"]]}], ")"}], 
       " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         SuperscriptBox["\[ExponentialE]", 
          FractionBox[
           RowBox[{"4", " ", "\[ImaginaryI]", " ", "\[Pi]"}], "k"]], "+", 
         SuperscriptBox["\[ExponentialE]", 
          FractionBox[
           RowBox[{"8", " ", "\[ImaginaryI]", " ", "\[Pi]"}], "k"]], "+", 
         SuperscriptBox["\[ExponentialE]", 
          FractionBox[
           RowBox[{"12", " ", "\[ImaginaryI]", " ", "\[Pi]"}], "k"]], "+", 
         SuperscriptBox["\[ExponentialE]", 
          FractionBox[
           RowBox[{"16", " ", "\[ImaginaryI]", " ", "\[Pi]"}], "k"]]}], 
        ")"}]}], ")"}]}], "-", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"\[ImaginaryI]", " ", 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{
         RowBox[{"-", "\[ImaginaryI]"}], " ", 
         RowBox[{"(", 
          RowBox[{
           FractionBox[
            RowBox[{"24", " ", "\[Pi]"}], "k"], "+", 
           RowBox[{"5", " ", "\[CapitalPhi]"}]}], ")"}]}]], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"45", " ", 
          SuperscriptBox["\[ExponentialE]", 
           FractionBox[
            RowBox[{"24", " ", "\[ImaginaryI]", " ", "\[Pi]"}], "k"]]}], "+", 
         
         RowBox[{"110", " ", 
          SuperscriptBox["\[ExponentialE]", 
           FractionBox[
            RowBox[{"28", " ", "\[ImaginaryI]", " ", "\[Pi]"}], "k"]]}], "+", 
         
         RowBox[{"215", " ", 
          SuperscriptBox["\[ExponentialE]", 
           FractionBox[
            RowBox[{"32", " ", "\[ImaginaryI]", " ", "\[Pi]"}], "k"]]}], "+", 
         
         RowBox[{"315", " ", 
          SuperscriptBox["\[ExponentialE]", 
           FractionBox[
            RowBox[{"36", " ", "\[ImaginaryI]", " ", "\[Pi]"}], "k"]]}], "+", 
         
         RowBox[{"410", " ", 
          SuperscriptBox["\[ExponentialE]", 
           FractionBox[
            RowBox[{"40", " ", "\[ImaginaryI]", " ", "\[Pi]"}], "k"]]}], "+", 
         
         RowBox[{"440", " ", 
          SuperscriptBox["\[ExponentialE]", 
           FractionBox[
            RowBox[{"44", " ", "\[ImaginaryI]", " ", "\[Pi]"}], "k"]]}], "+", 
         
         RowBox[{"430", " ", 
          SuperscriptBox["\[ExponentialE]", 
           FractionBox[
            RowBox[{"48", " ", "\[ImaginaryI]", " ", "\[Pi]"}], "k"]]}], "+", 
         
         RowBox[{"345", " ", 
          SuperscriptBox["\[ExponentialE]", 
           FractionBox[
            RowBox[{"52", " ", "\[ImaginaryI]", " ", "\[Pi]"}], "k"]]}], "+", 
         
         RowBox[{"245", " ", 
          SuperscriptBox["\[ExponentialE]", 
           FractionBox[
            RowBox[{"56", " ", "\[ImaginaryI]", " ", "\[Pi]"}], "k"]]}], "+", 
         
         RowBox[{"130", " ", 
          SuperscriptBox["\[ExponentialE]", 
           FractionBox[
            RowBox[{"60", " ", "\[ImaginaryI]", " ", "\[Pi]"}], "k"]]}], "+", 
         
         RowBox[{"55", " ", 
          SuperscriptBox["\[ExponentialE]", 
           FractionBox[
            RowBox[{"64", " ", "\[ImaginaryI]", " ", "\[Pi]"}], "k"]]}], "+", 
         
         RowBox[{"12", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{
            FractionBox[
             RowBox[{"4", " ", "\[ImaginaryI]", " ", "\[Pi]"}], "k"], "+", 
            RowBox[{"6", " ", "\[ImaginaryI]", " ", "\[CapitalPhi]"}]}]]}], 
         "+", 
         RowBox[{"34", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{
            FractionBox[
             RowBox[{"8", " ", "\[ImaginaryI]", " ", "\[Pi]"}], "k"], "+", 
            RowBox[{"6", " ", "\[ImaginaryI]", " ", "\[CapitalPhi]"}]}]]}], 
         "+", 
         RowBox[{"425", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{
            FractionBox[
             RowBox[{"20", " ", "\[ImaginaryI]", " ", "\[Pi]"}], "k"], "+", 
            RowBox[{"6", " ", "\[ImaginaryI]", " ", "\[CapitalPhi]"}]}]]}], 
         "+", 
         RowBox[{"920", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{
            FractionBox[
             RowBox[{"28", " ", "\[ImaginaryI]", " ", "\[Pi]"}], "k"], "+", 
            RowBox[{"6", " ", "\[ImaginaryI]", " ", "\[CapitalPhi]"}]}]]}], 
         "+", 
         RowBox[{"1081", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{
            FractionBox[
             RowBox[{"32", " ", "\[ImaginaryI]", " ", "\[Pi]"}], "k"], "+", 
            RowBox[{"6", " ", "\[ImaginaryI]", " ", "\[CapitalPhi]"}]}]]}], 
         "+", 
         RowBox[{"1061", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{
            FractionBox[
             RowBox[{"40", " ", "\[ImaginaryI]", " ", "\[Pi]"}], "k"], "+", 
            RowBox[{"6", " ", "\[ImaginaryI]", " ", "\[CapitalPhi]"}]}]]}], 
         "+", 
         RowBox[{"886", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{
            FractionBox[
             RowBox[{"44", " ", "\[ImaginaryI]", " ", "\[Pi]"}], "k"], "+", 
            RowBox[{"6", " ", "\[ImaginaryI]", " ", "\[CapitalPhi]"}]}]]}], 
         "+", 
         RowBox[{"457", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{
            FractionBox[
             RowBox[{"52", " ", "\[ImaginaryI]", " ", "\[Pi]"}], "k"], "+", 
            RowBox[{"6", " ", "\[ImaginaryI]", " ", "\[CapitalPhi]"}]}]]}], 
         "+", 
         RowBox[{"290", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{
            FractionBox[
             RowBox[{"56", " ", "\[ImaginaryI]", " ", "\[Pi]"}], "k"], "+", 
            RowBox[{"6", " ", "\[ImaginaryI]", " ", "\[CapitalPhi]"}]}]]}], 
         "+", 
         RowBox[{"152", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{
            FractionBox[
             RowBox[{"64", " ", "\[ImaginaryI]", " ", "\[Pi]"}], "k"], "+", 
            RowBox[{"6", " ", "\[ImaginaryI]", " ", "\[CapitalPhi]"}]}]]}], 
         "+", 
         RowBox[{"96", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{
            FractionBox[
             RowBox[{"68", " ", "\[ImaginaryI]", " ", "\[Pi]"}], "k"], "+", 
            RowBox[{"6", " ", "\[ImaginaryI]", " ", "\[CapitalPhi]"}]}]]}], 
         "+", 
         RowBox[{"20", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{
            FractionBox[
             RowBox[{"76", " ", "\[ImaginaryI]", " ", "\[Pi]"}], "k"], "+", 
            RowBox[{"6", " ", "\[ImaginaryI]", " ", "\[CapitalPhi]"}]}]]}], 
         "+", 
         RowBox[{"8", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{
            FractionBox[
             RowBox[{"80", " ", "\[ImaginaryI]", " ", "\[Pi]"}], "k"], "+", 
            RowBox[{"6", " ", "\[ImaginaryI]", " ", "\[CapitalPhi]"}]}]]}], 
         "-", 
         RowBox[{"1370", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{
            FractionBox[
             RowBox[{"44", " ", "\[ImaginaryI]", " ", "\[Pi]"}], "k"], "+", 
            RowBox[{"8", " ", "\[ImaginaryI]", " ", "\[CapitalPhi]"}]}]]}], 
         "-", 
         RowBox[{"1108", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{
            FractionBox[
             RowBox[{"52", " ", "\[ImaginaryI]", " ", "\[Pi]"}], "k"], "+", 
            RowBox[{"8", " ", "\[ImaginaryI]", " ", "\[CapitalPhi]"}]}]]}], 
         "-", 
         RowBox[{"607", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{
            FractionBox[
             RowBox[{"60", " ", "\[ImaginaryI]", " ", "\[Pi]"}], "k"], "+", 
            RowBox[{"8", " ", "\[ImaginaryI]", " ", "\[CapitalPhi]"}]}]]}], 
         "-", 
         RowBox[{"175", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{
            FractionBox[
             RowBox[{"68", " ", "\[ImaginaryI]", " ", "\[Pi]"}], "k"], "+", 
            RowBox[{"8", " ", "\[ImaginaryI]", " ", "\[CapitalPhi]"}]}]]}], 
         "-", 
         RowBox[{"20", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{
            FractionBox[
             RowBox[{"76", " ", "\[ImaginaryI]", " ", "\[Pi]"}], "k"], "+", 
            RowBox[{"8", " ", "\[ImaginaryI]", " ", "\[CapitalPhi]"}]}]]}], 
         "+", 
         RowBox[{"3", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"6", " ", "\[ImaginaryI]", " ", "\[CapitalPhi]"}]]}], "-", 
         
         RowBox[{"82", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"8", " ", "\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{
              FractionBox[
               RowBox[{"3", " ", "\[Pi]"}], 
               RowBox[{"2", " ", "k"}]], "+", "\[CapitalPhi]"}], ")"}]}]]}], 
         "+", 
         RowBox[{"8", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"4", " ", "\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{
              FractionBox[
               RowBox[{"2", " ", "\[Pi]"}], "k"], "+", "\[CapitalPhi]"}], 
             ")"}]}]]}], "-", 
         RowBox[{"324", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"8", " ", "\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{
              FractionBox[
               RowBox[{"5", " ", "\[Pi]"}], 
               RowBox[{"2", " ", "k"}]], "+", "\[CapitalPhi]"}], ")"}]}]]}], 
         "-", 
         RowBox[{"749", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"8", " ", "\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{
              FractionBox[
               RowBox[{"7", " ", "\[Pi]"}], 
               RowBox[{"2", " ", "k"}]], "+", "\[CapitalPhi]"}], ")"}]}]]}], 
         "-", 
         RowBox[{"5", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"2", " ", "\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{
              FractionBox[
               RowBox[{"4", " ", "\[Pi]"}], "k"], "+", "\[CapitalPhi]"}], 
             ")"}]}]]}], "-", 
         RowBox[{"1201", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"8", " ", "\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{
              FractionBox[
               RowBox[{"9", " ", "\[Pi]"}], 
               RowBox[{"2", " ", "k"}]], "+", "\[CapitalPhi]"}], ")"}]}]]}], 
         "-", 
         RowBox[{"175", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"2", " ", "\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{
              FractionBox[
               RowBox[{"10", " ", "\[Pi]"}], "k"], "+", "\[CapitalPhi]"}], 
             ")"}]}]]}], "+", 
         RowBox[{"646", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"4", " ", "\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{
              FractionBox[
               RowBox[{"10", " ", "\[Pi]"}], "k"], "+", "\[CapitalPhi]"}], 
             ")"}]}]]}], "+", 
         RowBox[{"215", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"6", " ", "\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{
              FractionBox[
               RowBox[{"10", " ", "\[Pi]"}], "k"], "+", "\[CapitalPhi]"}], 
             ")"}]}]]}], "-", 
         RowBox[{"5", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"8", " ", "\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{
              FractionBox[
               RowBox[{"10", " ", "\[Pi]"}], "k"], "+", "\[CapitalPhi]"}], 
             ")"}]}]]}], "+", 
         RowBox[{"886", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"4", " ", "\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{
              FractionBox[
               RowBox[{"11", " ", "\[Pi]"}], "k"], "+", "\[CapitalPhi]"}], 
             ")"}]}]]}], "-", 
         RowBox[{"354", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"2", " ", "\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{
              FractionBox[
               RowBox[{"12", " ", "\[Pi]"}], "k"], "+", "\[CapitalPhi]"}], 
             ")"}]}]]}], "+", 
         RowBox[{"1061", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"4", " ", "\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{
              FractionBox[
               RowBox[{"12", " ", "\[Pi]"}], "k"], "+", "\[CapitalPhi]"}], 
             ")"}]}]]}], "+", 
         RowBox[{"51", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"6", " ", "\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{
              FractionBox[
               RowBox[{"12", " ", "\[Pi]"}], "k"], "+", "\[CapitalPhi]"}], 
             ")"}]}]]}], "+", 
         RowBox[{"1156", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"4", " ", "\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{
              FractionBox[
               RowBox[{"13", " ", "\[Pi]"}], "k"], "+", "\[CapitalPhi]"}], 
             ")"}]}]]}], "-", 
         RowBox[{"607", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"2", " ", "\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{
              FractionBox[
               RowBox[{"14", " ", "\[Pi]"}], "k"], "+", "\[CapitalPhi]"}], 
             ")"}]}]]}], "+", 
         RowBox[{"1081", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"4", " ", "\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{
              FractionBox[
               RowBox[{"14", " ", "\[Pi]"}], "k"], "+", "\[CapitalPhi]"}], 
             ")"}]}]]}], "+", 
         RowBox[{"2", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"6", " ", "\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{
              FractionBox[
               RowBox[{"14", " ", "\[Pi]"}], "k"], "+", "\[CapitalPhi]"}], 
             ")"}]}]]}], "+", 
         RowBox[{"920", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"4", " ", "\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{
              FractionBox[
               RowBox[{"15", " ", "\[Pi]"}], "k"], "+", "\[CapitalPhi]"}], 
             ")"}]}]]}], "-", 
         RowBox[{"866", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"2", " ", "\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{
              FractionBox[
               RowBox[{"16", " ", "\[Pi]"}], "k"], "+", "\[CapitalPhi]"}], 
             ")"}]}]]}], "+", 
         RowBox[{"660", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"4", " ", "\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{
              FractionBox[
               RowBox[{"16", " ", "\[Pi]"}], "k"], "+", "\[CapitalPhi]"}], 
             ")"}]}]]}], "+", 
         RowBox[{"425", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"4", " ", "\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{
              FractionBox[
               RowBox[{"17", " ", "\[Pi]"}], "k"], "+", "\[CapitalPhi]"}], 
             ")"}]}]]}], "-", 
         RowBox[{"1108", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"2", " ", "\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{
              FractionBox[
               RowBox[{"18", " ", "\[Pi]"}], "k"], "+", "\[CapitalPhi]"}], 
             ")"}]}]]}], "+", 
         RowBox[{"230", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"4", " ", "\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{
              FractionBox[
               RowBox[{"18", " ", "\[Pi]"}], "k"], "+", "\[CapitalPhi]"}], 
             ")"}]}]]}], "+", 
         RowBox[{"107", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"4", " ", "\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{
              FractionBox[
               RowBox[{"19", " ", "\[Pi]"}], "k"], "+", "\[CapitalPhi]"}], 
             ")"}]}]]}], "-", 
         RowBox[{"1284", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"2", " ", "\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{
              FractionBox[
               RowBox[{"20", " ", "\[Pi]"}], "k"], "+", "\[CapitalPhi]"}], 
             ")"}]}]]}], "+", 
         RowBox[{"34", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"4", " ", "\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{
              FractionBox[
               RowBox[{"20", " ", "\[Pi]"}], "k"], "+", "\[CapitalPhi]"}], 
             ")"}]}]]}], "+", 
         RowBox[{"12", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"4", " ", "\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{
              FractionBox[
               RowBox[{"21", " ", "\[Pi]"}], "k"], "+", "\[CapitalPhi]"}], 
             ")"}]}]]}], "-", 
         RowBox[{"1370", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"2", " ", "\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{
              FractionBox[
               RowBox[{"22", " ", "\[Pi]"}], "k"], "+", "\[CapitalPhi]"}], 
             ")"}]}]]}], "+", 
         RowBox[{"3", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"4", " ", "\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{
              FractionBox[
               RowBox[{"22", " ", "\[Pi]"}], "k"], "+", "\[CapitalPhi]"}], 
             ")"}]}]]}], "-", 
         RowBox[{"1336", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"2", " ", "\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{
              FractionBox[
               RowBox[{"24", " ", "\[Pi]"}], "k"], "+", "\[CapitalPhi]"}], 
             ")"}]}]]}], "-", 
         RowBox[{"1201", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"2", " ", "\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{
              FractionBox[
               RowBox[{"26", " ", "\[Pi]"}], "k"], "+", "\[CapitalPhi]"}], 
             ")"}]}]]}], "-", 
         RowBox[{"992", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"2", " ", "\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{
              FractionBox[
               RowBox[{"28", " ", "\[Pi]"}], "k"], "+", "\[CapitalPhi]"}], 
             ")"}]}]]}], "-", 
         RowBox[{"749", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"2", " ", "\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{
              FractionBox[
               RowBox[{"30", " ", "\[Pi]"}], "k"], "+", "\[CapitalPhi]"}], 
             ")"}]}]]}], "-", 
         RowBox[{"512", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"2", " ", "\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{
              FractionBox[
               RowBox[{"32", " ", "\[Pi]"}], "k"], "+", "\[CapitalPhi]"}], 
             ")"}]}]]}], "-", 
         RowBox[{"324", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"2", " ", "\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{
              FractionBox[
               RowBox[{"34", " ", "\[Pi]"}], "k"], "+", "\[CapitalPhi]"}], 
             ")"}]}]]}], "-", 
         RowBox[{"185", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"2", " ", "\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{
              FractionBox[
               RowBox[{"36", " ", "\[Pi]"}], "k"], "+", "\[CapitalPhi]"}], 
             ")"}]}]]}], "-", 
         RowBox[{"82", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"2", " ", "\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{
              FractionBox[
               RowBox[{"38", " ", "\[Pi]"}], "k"], "+", "\[CapitalPhi]"}], 
             ")"}]}]]}], "-", 
         RowBox[{"28", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"2", " ", "\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{
              FractionBox[
               RowBox[{"40", " ", "\[Pi]"}], "k"], "+", "\[CapitalPhi]"}], 
             ")"}]}]]}], "+", 
         RowBox[{"230", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"2", " ", "\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{
              FractionBox[
               RowBox[{"8", " ", "\[Pi]"}], "k"], "+", 
              RowBox[{"3", " ", "\[CapitalPhi]"}]}], ")"}]}]]}], "+", 
         RowBox[{"55", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"2", " ", "\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{
              FractionBox[
               RowBox[{"12", " ", "\[Pi]"}], "k"], "+", 
              RowBox[{"5", " ", "\[CapitalPhi]"}]}], ")"}]}]]}], "+", 
         RowBox[{"130", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"2", " ", "\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{
              FractionBox[
               RowBox[{"14", " ", "\[Pi]"}], "k"], "+", 
              RowBox[{"5", " ", "\[CapitalPhi]"}]}], ")"}]}]]}], "+", 
         RowBox[{"245", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"2", " ", "\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{
              FractionBox[
               RowBox[{"16", " ", "\[Pi]"}], "k"], "+", 
              RowBox[{"5", " ", "\[CapitalPhi]"}]}], ")"}]}]]}], "+", 
         RowBox[{"345", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"2", " ", "\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{
              FractionBox[
               RowBox[{"18", " ", "\[Pi]"}], "k"], "+", 
              RowBox[{"5", " ", "\[CapitalPhi]"}]}], ")"}]}]]}], "+", 
         RowBox[{"440", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"2", " ", "\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{
              FractionBox[
               RowBox[{"22", " ", "\[Pi]"}], "k"], "+", 
              RowBox[{"5", " ", "\[CapitalPhi]"}]}], ")"}]}]]}], "+", 
         RowBox[{"410", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"2", " ", "\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{
              FractionBox[
               RowBox[{"24", " ", "\[Pi]"}], "k"], "+", 
              RowBox[{"5", " ", "\[CapitalPhi]"}]}], ")"}]}]]}], "+", 
         RowBox[{"315", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"2", " ", "\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{
              FractionBox[
               RowBox[{"26", " ", "\[Pi]"}], "k"], "+", 
              RowBox[{"5", " ", "\[CapitalPhi]"}]}], ")"}]}]]}], "+", 
         RowBox[{"215", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"2", " ", "\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{
              FractionBox[
               RowBox[{"28", " ", "\[Pi]"}], "k"], "+", 
              RowBox[{"5", " ", "\[CapitalPhi]"}]}], ")"}]}]]}], "+", 
         RowBox[{"45", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"2", " ", "\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{
              FractionBox[
               RowBox[{"32", " ", "\[Pi]"}], "k"], "+", 
              RowBox[{"5", " ", "\[CapitalPhi]"}]}], ")"}]}]]}], "+", 
         RowBox[{"2", " ", 
          SuperscriptBox["\[ExponentialE]", 
           FractionBox[
            RowBox[{"4", " ", "\[ImaginaryI]", " ", 
             RowBox[{"(", 
              RowBox[{"\[Pi]", "+", 
               RowBox[{"k", " ", "\[CapitalPhi]"}]}], ")"}]}], "k"]]}], "-", 
         RowBox[{"28", " ", 
          SuperscriptBox["\[ExponentialE]", 
           FractionBox[
            RowBox[{"8", " ", "\[ImaginaryI]", " ", 
             RowBox[{"(", 
              RowBox[{"\[Pi]", "+", 
               RowBox[{"k", " ", "\[CapitalPhi]"}]}], ")"}]}], "k"]]}], "+", 
         RowBox[{"107", " ", 
          SuperscriptBox["\[ExponentialE]", 
           FractionBox[
            RowBox[{"6", " ", "\[ImaginaryI]", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", " ", "\[Pi]"}], "+", 
               RowBox[{"k", " ", "\[CapitalPhi]"}]}], ")"}]}], "k"]]}], "-", 
         RowBox[{"185", " ", 
          SuperscriptBox["\[ExponentialE]", 
           FractionBox[
            RowBox[{"8", " ", "\[ImaginaryI]", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", " ", "\[Pi]"}], "+", 
               RowBox[{"k", " ", "\[CapitalPhi]"}]}], ")"}]}], "k"]]}], "+", 
         RowBox[{"20", " ", 
          SuperscriptBox["\[ExponentialE]", 
           FractionBox[
            RowBox[{"4", " ", "\[ImaginaryI]", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"3", " ", "\[Pi]"}], "+", 
               RowBox[{"k", " ", "\[CapitalPhi]"}]}], ")"}]}], "k"]]}], "-", 
         RowBox[{"512", " ", 
          SuperscriptBox["\[ExponentialE]", 
           FractionBox[
            RowBox[{"8", " ", "\[ImaginaryI]", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"3", " ", "\[Pi]"}], "+", 
               RowBox[{"k", " ", "\[CapitalPhi]"}]}], ")"}]}], "k"]]}], "+", 
         RowBox[{"51", " ", 
          SuperscriptBox["\[ExponentialE]", 
           FractionBox[
            RowBox[{"4", " ", "\[ImaginaryI]", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"4", " ", "\[Pi]"}], "+", 
               RowBox[{"k", " ", "\[CapitalPhi]"}]}], ")"}]}], "k"]]}], "+", 
         RowBox[{"660", " ", 
          SuperscriptBox["\[ExponentialE]", 
           FractionBox[
            RowBox[{"6", " ", "\[ImaginaryI]", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"4", " ", "\[Pi]"}], "+", 
               RowBox[{"k", " ", "\[CapitalPhi]"}]}], ")"}]}], "k"]]}], "-", 
         RowBox[{"992", " ", 
          SuperscriptBox["\[ExponentialE]", 
           FractionBox[
            RowBox[{"8", " ", "\[ImaginaryI]", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"4", " ", "\[Pi]"}], "+", 
               RowBox[{"k", " ", "\[CapitalPhi]"}]}], ")"}]}], "k"]]}], "+", 
         RowBox[{"430", " ", 
          SuperscriptBox["\[ExponentialE]", 
           FractionBox[
            RowBox[{"10", " ", "\[ImaginaryI]", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"4", " ", "\[Pi]"}], "+", 
               RowBox[{"k", " ", "\[CapitalPhi]"}]}], ")"}]}], "k"]]}], "+", 
         RowBox[{"96", " ", 
          SuperscriptBox["\[ExponentialE]", 
           FractionBox[
            RowBox[{"4", " ", "\[ImaginaryI]", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"5", " ", "\[Pi]"}], "+", 
               RowBox[{"k", " ", "\[CapitalPhi]"}]}], ")"}]}], "k"]]}], "-", 
         RowBox[{"1336", " ", 
          SuperscriptBox["\[ExponentialE]", 
           FractionBox[
            RowBox[{"8", " ", "\[ImaginaryI]", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"5", " ", "\[Pi]"}], "+", 
               RowBox[{"k", " ", "\[CapitalPhi]"}]}], ")"}]}], "k"]]}], "-", 
         RowBox[{"20", " ", 
          SuperscriptBox["\[ExponentialE]", 
           FractionBox[
            RowBox[{"2", " ", "\[ImaginaryI]", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"6", " ", "\[Pi]"}], "+", 
               RowBox[{"k", " ", "\[CapitalPhi]"}]}], ")"}]}], "k"]]}], "+", 
         RowBox[{"152", " ", 
          SuperscriptBox["\[ExponentialE]", 
           FractionBox[
            RowBox[{"4", " ", "\[ImaginaryI]", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"6", " ", "\[Pi]"}], "+", 
               RowBox[{"k", " ", "\[CapitalPhi]"}]}], ")"}]}], "k"]]}], "+", 
         RowBox[{"1156", " ", 
          SuperscriptBox["\[ExponentialE]", 
           FractionBox[
            RowBox[{"6", " ", "\[ImaginaryI]", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"6", " ", "\[Pi]"}], "+", 
               RowBox[{"k", " ", "\[CapitalPhi]"}]}], ")"}]}], "k"]]}], "-", 
         RowBox[{"1284", " ", 
          SuperscriptBox["\[ExponentialE]", 
           FractionBox[
            RowBox[{"8", " ", "\[ImaginaryI]", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"6", " ", "\[Pi]"}], "+", 
               RowBox[{"k", " ", "\[CapitalPhi]"}]}], ")"}]}], "k"]]}], "+", 
         RowBox[{"110", " ", 
          SuperscriptBox["\[ExponentialE]", 
           FractionBox[
            RowBox[{"10", " ", "\[ImaginaryI]", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"6", " ", "\[Pi]"}], "+", 
               RowBox[{"k", " ", "\[CapitalPhi]"}]}], ")"}]}], "k"]]}], "+", 
         RowBox[{"215", " ", 
          SuperscriptBox["\[ExponentialE]", 
           FractionBox[
            RowBox[{"4", " ", "\[ImaginaryI]", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"7", " ", "\[Pi]"}], "+", 
               RowBox[{"k", " ", "\[CapitalPhi]"}]}], ")"}]}], "k"]]}], "-", 
         RowBox[{"866", " ", 
          SuperscriptBox["\[ExponentialE]", 
           FractionBox[
            RowBox[{"8", " ", "\[ImaginaryI]", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"7", " ", "\[Pi]"}], "+", 
               RowBox[{"k", " ", "\[CapitalPhi]"}]}], ")"}]}], "k"]]}], "-", 
         RowBox[{"54", " ", 
          SuperscriptBox["\[ExponentialE]", 
           FractionBox[
            RowBox[{"2", " ", "\[ImaginaryI]", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"8", " ", "\[Pi]"}], "+", 
               RowBox[{"k", " ", "\[CapitalPhi]"}]}], ")"}]}], "k"]]}], "+", 
         RowBox[{"290", " ", 
          SuperscriptBox["\[ExponentialE]", 
           FractionBox[
            RowBox[{"4", " ", "\[ImaginaryI]", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"8", " ", "\[Pi]"}], "+", 
               RowBox[{"k", " ", "\[CapitalPhi]"}]}], ")"}]}], "k"]]}], "+", 
         RowBox[{"646", " ", 
          SuperscriptBox["\[ExponentialE]", 
           FractionBox[
            RowBox[{"6", " ", "\[ImaginaryI]", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"8", " ", "\[Pi]"}], "+", 
               RowBox[{"k", " ", "\[CapitalPhi]"}]}], ")"}]}], "k"]]}], "-", 
         RowBox[{"354", " ", 
          SuperscriptBox["\[ExponentialE]", 
           FractionBox[
            RowBox[{"8", " ", "\[ImaginaryI]", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"8", " ", "\[Pi]"}], "+", 
               RowBox[{"k", " ", "\[CapitalPhi]"}]}], ")"}]}], "k"]]}], "+", 
         RowBox[{"457", " ", 
          SuperscriptBox["\[ExponentialE]", 
           FractionBox[
            RowBox[{"4", " ", "\[ImaginaryI]", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"9", " ", "\[Pi]"}], "+", 
               RowBox[{"k", " ", "\[CapitalPhi]"}]}], ")"}]}], "k"]]}], "-", 
         RowBox[{"54", " ", 
          SuperscriptBox["\[ExponentialE]", 
           FractionBox[
            RowBox[{"8", " ", "\[ImaginaryI]", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"9", " ", "\[Pi]"}], "+", 
               RowBox[{"k", " ", "\[CapitalPhi]"}]}], ")"}]}], "k"]]}]}], 
        ")"}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"4", " ", 
       SuperscriptBox["D", "3"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         SuperscriptBox["\[ExponentialE]", 
          FractionBox[
           RowBox[{"4", " ", "\[ImaginaryI]", " ", "\[Pi]"}], "k"]]}], ")"}], 
       " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         SuperscriptBox["\[ExponentialE]", 
          FractionBox[
           RowBox[{"4", " ", "\[ImaginaryI]", " ", "\[Pi]"}], "k"]]}], ")"}], 
       " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         SuperscriptBox["\[ExponentialE]", 
          FractionBox[
           RowBox[{"8", " ", "\[ImaginaryI]", " ", "\[Pi]"}], "k"]]}], ")"}], 
       " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         SuperscriptBox["\[ExponentialE]", 
          FractionBox[
           RowBox[{"4", " ", "\[ImaginaryI]", " ", "\[Pi]"}], "k"]], "+", 
         SuperscriptBox["\[ExponentialE]", 
          FractionBox[
           RowBox[{"8", " ", "\[ImaginaryI]", " ", "\[Pi]"}], "k"]]}], ")"}], 
       " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         SuperscriptBox["\[ExponentialE]", 
          FractionBox[
           RowBox[{"4", " ", "\[ImaginaryI]", " ", "\[Pi]"}], "k"]], "+", 
         SuperscriptBox["\[ExponentialE]", 
          FractionBox[
           RowBox[{"8", " ", "\[ImaginaryI]", " ", "\[Pi]"}], "k"]], "+", 
         SuperscriptBox["\[ExponentialE]", 
          FractionBox[
           RowBox[{"12", " ", "\[ImaginaryI]", " ", "\[Pi]"}], "k"]], "+", 
         SuperscriptBox["\[ExponentialE]", 
          FractionBox[
           RowBox[{"16", " ", "\[ImaginaryI]", " ", "\[Pi]"}], "k"]]}], 
        ")"}]}], ")"}]}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.97262453253976*^9, 3.972624535892126*^9}},
 CellLabel->"In[15]:=",ExpressionUUID->"43fb2a94-597a-40c1-9f72-7c880d1f070f"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   SubscriptBox["C", "5"], "=", 
   RowBox[{
    RowBox[{"-", 
     FractionBox[
      RowBox[{
       SuperscriptBox["D", "5"], " ", 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{
         RowBox[{"-", "5"}], " ", "\[ImaginaryI]", " ", "\[CapitalPhi]"}]], 
       " ", 
       RowBox[{"(", 
        RowBox[{"5", "+", 
         RowBox[{"12", " ", 
          SuperscriptBox["\[ExponentialE]", 
           FractionBox[
            RowBox[{"4", " ", "\[ImaginaryI]", " ", "\[Pi]"}], "k"]]}], "+", 
         RowBox[{"23", " ", 
          SuperscriptBox["\[ExponentialE]", 
           FractionBox[
            RowBox[{"8", " ", "\[ImaginaryI]", " ", "\[Pi]"}], "k"]]}], "+", 
         RowBox[{"33", " ", 
          SuperscriptBox["\[ExponentialE]", 
           FractionBox[
            RowBox[{"12", " ", "\[ImaginaryI]", " ", "\[Pi]"}], "k"]]}], "+", 
         
         RowBox[{"42", " ", 
          SuperscriptBox["\[ExponentialE]", 
           FractionBox[
            RowBox[{"16", " ", "\[ImaginaryI]", " ", "\[Pi]"}], "k"]]}], "+", 
         
         RowBox[{"44", " ", 
          SuperscriptBox["\[ExponentialE]", 
           FractionBox[
            RowBox[{"20", " ", "\[ImaginaryI]", " ", "\[Pi]"}], "k"]]}], "+", 
         
         RowBox[{"42", " ", 
          SuperscriptBox["\[ExponentialE]", 
           FractionBox[
            RowBox[{"24", " ", "\[ImaginaryI]", " ", "\[Pi]"}], "k"]]}], "+", 
         
         RowBox[{"33", " ", 
          SuperscriptBox["\[ExponentialE]", 
           FractionBox[
            RowBox[{"28", " ", "\[ImaginaryI]", " ", "\[Pi]"}], "k"]]}], "+", 
         
         RowBox[{"23", " ", 
          SuperscriptBox["\[ExponentialE]", 
           FractionBox[
            RowBox[{"32", " ", "\[ImaginaryI]", " ", "\[Pi]"}], "k"]]}], "+", 
         
         RowBox[{"12", " ", 
          SuperscriptBox["\[ExponentialE]", 
           FractionBox[
            RowBox[{"36", " ", "\[ImaginaryI]", " ", "\[Pi]"}], "k"]]}], "+", 
         
         RowBox[{"5", " ", 
          SuperscriptBox["\[ExponentialE]", 
           FractionBox[
            RowBox[{"40", " ", "\[ImaginaryI]", " ", "\[Pi]"}], "k"]]}]}], 
        ")"}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"2", " ", "\[ImaginaryI]", " ", "\[CapitalPhi]"}]]}], 
         ")"}], "5"]}], 
      RowBox[{"2", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         SuperscriptBox["\[ExponentialE]", 
          FractionBox[
           RowBox[{"4", " ", "\[ImaginaryI]", " ", "\[Pi]"}], "k"]]}], ")"}], 
       " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         SuperscriptBox["\[ExponentialE]", 
          FractionBox[
           RowBox[{"4", " ", "\[ImaginaryI]", " ", "\[Pi]"}], "k"]]}], ")"}], 
       " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         SuperscriptBox["\[ExponentialE]", 
          FractionBox[
           RowBox[{"8", " ", "\[ImaginaryI]", " ", "\[Pi]"}], "k"]]}], ")"}], 
       " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         SuperscriptBox["\[ExponentialE]", 
          FractionBox[
           RowBox[{"4", " ", "\[ImaginaryI]", " ", "\[Pi]"}], "k"]], "+", 
         SuperscriptBox["\[ExponentialE]", 
          FractionBox[
           RowBox[{"8", " ", "\[ImaginaryI]", " ", "\[Pi]"}], "k"]]}], ")"}], 
       " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         SuperscriptBox["\[ExponentialE]", 
          FractionBox[
           RowBox[{"4", " ", "\[ImaginaryI]", " ", "\[Pi]"}], "k"]], "+", 
         SuperscriptBox["\[ExponentialE]", 
          FractionBox[
           RowBox[{"8", " ", "\[ImaginaryI]", " ", "\[Pi]"}], "k"]], "+", 
         SuperscriptBox["\[ExponentialE]", 
          FractionBox[
           RowBox[{"12", " ", "\[ImaginaryI]", " ", "\[Pi]"}], "k"]], "+", 
         SuperscriptBox["\[ExponentialE]", 
          FractionBox[
           RowBox[{"16", " ", "\[ImaginaryI]", " ", "\[Pi]"}], "k"]]}], 
        ")"}]}]]}], "-", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{
         RowBox[{"-", "\[ImaginaryI]"}], " ", 
         RowBox[{"(", 
          RowBox[{
           FractionBox[
            RowBox[{"16", " ", "\[Pi]"}], "k"], "+", 
           RowBox[{"5", " ", "\[CapitalPhi]"}]}], ")"}]}]], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["\[ExponentialE]", 
           FractionBox[
            RowBox[{"4", " ", "\[ImaginaryI]", " ", "\[Pi]"}], "k"]], "-", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"2", " ", "\[ImaginaryI]", " ", "\[CapitalPhi]"}]]}], 
         ")"}], "4"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "2"}], "-", 
         RowBox[{"5", " ", 
          SuperscriptBox["\[ExponentialE]", 
           FractionBox[
            RowBox[{"4", " ", "\[ImaginaryI]", " ", "\[Pi]"}], "k"]]}], "-", 
         RowBox[{"10", " ", 
          SuperscriptBox["\[ExponentialE]", 
           FractionBox[
            RowBox[{"8", " ", "\[ImaginaryI]", " ", "\[Pi]"}], "k"]]}], "-", 
         RowBox[{"15", " ", 
          SuperscriptBox["\[ExponentialE]", 
           FractionBox[
            RowBox[{"12", " ", "\[ImaginaryI]", " ", "\[Pi]"}], "k"]]}], "-", 
         
         RowBox[{"20", " ", 
          SuperscriptBox["\[ExponentialE]", 
           FractionBox[
            RowBox[{"16", " ", "\[ImaginaryI]", " ", "\[Pi]"}], "k"]]}], "-", 
         
         RowBox[{"22", " ", 
          SuperscriptBox["\[ExponentialE]", 
           FractionBox[
            RowBox[{"20", " ", "\[ImaginaryI]", " ", "\[Pi]"}], "k"]]}], "-", 
         
         RowBox[{"22", " ", 
          SuperscriptBox["\[ExponentialE]", 
           FractionBox[
            RowBox[{"24", " ", "\[ImaginaryI]", " ", "\[Pi]"}], "k"]]}], "-", 
         
         RowBox[{"18", " ", 
          SuperscriptBox["\[ExponentialE]", 
           FractionBox[
            RowBox[{"28", " ", "\[ImaginaryI]", " ", "\[Pi]"}], "k"]]}], "-", 
         
         RowBox[{"13", " ", 
          SuperscriptBox["\[ExponentialE]", 
           FractionBox[
            RowBox[{"32", " ", "\[ImaginaryI]", " ", "\[Pi]"}], "k"]]}], "-", 
         
         RowBox[{"7", " ", 
          SuperscriptBox["\[ExponentialE]", 
           FractionBox[
            RowBox[{"36", " ", "\[ImaginaryI]", " ", "\[Pi]"}], "k"]]}], "-", 
         
         RowBox[{"3", " ", 
          SuperscriptBox["\[ExponentialE]", 
           FractionBox[
            RowBox[{"40", " ", "\[ImaginaryI]", " ", "\[Pi]"}], "k"]]}], "+", 
         
         RowBox[{"7", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"2", " ", "\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{
              FractionBox[
               RowBox[{"10", " ", "\[Pi]"}], "k"], "+", "\[CapitalPhi]"}], 
             ")"}]}]]}], "+", 
         RowBox[{"13", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"2", " ", "\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{
              FractionBox[
               RowBox[{"12", " ", "\[Pi]"}], "k"], "+", "\[CapitalPhi]"}], 
             ")"}]}]]}], "+", 
         RowBox[{"18", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"2", " ", "\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{
              FractionBox[
               RowBox[{"14", " ", "\[Pi]"}], "k"], "+", "\[CapitalPhi]"}], 
             ")"}]}]]}], "+", 
         RowBox[{"22", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"2", " ", "\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{
              FractionBox[
               RowBox[{"16", " ", "\[Pi]"}], "k"], "+", "\[CapitalPhi]"}], 
             ")"}]}]]}], "+", 
         RowBox[{"22", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"2", " ", "\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{
              FractionBox[
               RowBox[{"18", " ", "\[Pi]"}], "k"], "+", "\[CapitalPhi]"}], 
             ")"}]}]]}], "+", 
         RowBox[{"20", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"2", " ", "\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{
              FractionBox[
               RowBox[{"20", " ", "\[Pi]"}], "k"], "+", "\[CapitalPhi]"}], 
             ")"}]}]]}], "+", 
         RowBox[{"15", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"2", " ", "\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{
              FractionBox[
               RowBox[{"22", " ", "\[Pi]"}], "k"], "+", "\[CapitalPhi]"}], 
             ")"}]}]]}], "+", 
         RowBox[{"10", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"2", " ", "\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{
              FractionBox[
               RowBox[{"24", " ", "\[Pi]"}], "k"], "+", "\[CapitalPhi]"}], 
             ")"}]}]]}], "+", 
         RowBox[{"5", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"2", " ", "\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{
              FractionBox[
               RowBox[{"26", " ", "\[Pi]"}], "k"], "+", "\[CapitalPhi]"}], 
             ")"}]}]]}], "+", 
         RowBox[{"2", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"2", " ", "\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{
              FractionBox[
               RowBox[{"28", " ", "\[Pi]"}], "k"], "+", "\[CapitalPhi]"}], 
             ")"}]}]]}], "+", 
         RowBox[{"3", " ", 
          SuperscriptBox["\[ExponentialE]", 
           FractionBox[
            RowBox[{"2", " ", "\[ImaginaryI]", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"8", " ", "\[Pi]"}], "+", 
               RowBox[{"k", " ", "\[CapitalPhi]"}]}], ")"}]}], "k"]]}]}], 
        ")"}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["D", "5"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         SuperscriptBox["\[ExponentialE]", 
          FractionBox[
           RowBox[{"4", " ", "\[ImaginaryI]", " ", "\[Pi]"}], "k"]]}], ")"}], 
       " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         SuperscriptBox["\[ExponentialE]", 
          FractionBox[
           RowBox[{"4", " ", "\[ImaginaryI]", " ", "\[Pi]"}], "k"]]}], ")"}], 
       " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         SuperscriptBox["\[ExponentialE]", 
          FractionBox[
           RowBox[{"8", " ", "\[ImaginaryI]", " ", "\[Pi]"}], "k"]]}], ")"}], 
       " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         SuperscriptBox["\[ExponentialE]", 
          FractionBox[
           RowBox[{"4", " ", "\[ImaginaryI]", " ", "\[Pi]"}], "k"]], "+", 
         SuperscriptBox["\[ExponentialE]", 
          FractionBox[
           RowBox[{"8", " ", "\[ImaginaryI]", " ", "\[Pi]"}], "k"]]}], ")"}], 
       " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         SuperscriptBox["\[ExponentialE]", 
          FractionBox[
           RowBox[{"4", " ", "\[ImaginaryI]", " ", "\[Pi]"}], "k"]], "+", 
         SuperscriptBox["\[ExponentialE]", 
          FractionBox[
           RowBox[{"8", " ", "\[ImaginaryI]", " ", "\[Pi]"}], "k"]], "+", 
         SuperscriptBox["\[ExponentialE]", 
          FractionBox[
           RowBox[{"12", " ", "\[ImaginaryI]", " ", "\[Pi]"}], "k"]], "+", 
         SuperscriptBox["\[ExponentialE]", 
          FractionBox[
           RowBox[{"16", " ", "\[ImaginaryI]", " ", "\[Pi]"}], "k"]]}], 
        ")"}]}], ")"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{
         RowBox[{"-", "\[ImaginaryI]"}], " ", 
         RowBox[{"(", 
          RowBox[{
           FractionBox[
            RowBox[{"24", " ", "\[Pi]"}], "k"], "+", 
           RowBox[{"5", " ", "\[CapitalPhi]"}]}], ")"}]}]], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["\[ExponentialE]", 
           FractionBox[
            RowBox[{"4", " ", "\[ImaginaryI]", " ", "\[Pi]"}], "k"]], "-", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"2", " ", "\[ImaginaryI]", " ", "\[CapitalPhi]"}]]}], 
         ")"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "11"}], " ", 
          SuperscriptBox["\[ExponentialE]", 
           FractionBox[
            RowBox[{"16", " ", "\[ImaginaryI]", " ", "\[Pi]"}], "k"]]}], "-", 
         
         RowBox[{"28", " ", 
          SuperscriptBox["\[ExponentialE]", 
           FractionBox[
            RowBox[{"20", " ", "\[ImaginaryI]", " ", "\[Pi]"}], "k"]]}], "-", 
         
         RowBox[{"57", " ", 
          SuperscriptBox["\[ExponentialE]", 
           FractionBox[
            RowBox[{"24", " ", "\[ImaginaryI]", " ", "\[Pi]"}], "k"]]}], "-", 
         
         RowBox[{"87", " ", 
          SuperscriptBox["\[ExponentialE]", 
           FractionBox[
            RowBox[{"28", " ", "\[ImaginaryI]", " ", "\[Pi]"}], "k"]]}], "-", 
         
         RowBox[{"118", " ", 
          SuperscriptBox["\[ExponentialE]", 
           FractionBox[
            RowBox[{"32", " ", "\[ImaginaryI]", " ", "\[Pi]"}], "k"]]}], "-", 
         
         RowBox[{"132", " ", 
          SuperscriptBox["\[ExponentialE]", 
           FractionBox[
            RowBox[{"36", " ", "\[ImaginaryI]", " ", "\[Pi]"}], "k"]]}], "-", 
         
         RowBox[{"134", " ", 
          SuperscriptBox["\[ExponentialE]", 
           FractionBox[
            RowBox[{"40", " ", "\[ImaginaryI]", " ", "\[Pi]"}], "k"]]}], "-", 
         
         RowBox[{"111", " ", 
          SuperscriptBox["\[ExponentialE]", 
           FractionBox[
            RowBox[{"44", " ", "\[ImaginaryI]", " ", "\[Pi]"}], "k"]]}], "-", 
         
         RowBox[{"81", " ", 
          SuperscriptBox["\[ExponentialE]", 
           FractionBox[
            RowBox[{"48", " ", "\[ImaginaryI]", " ", "\[Pi]"}], "k"]]}], "-", 
         
         RowBox[{"44", " ", 
          SuperscriptBox["\[ExponentialE]", 
           FractionBox[
            RowBox[{"52", " ", "\[ImaginaryI]", " ", "\[Pi]"}], "k"]]}], "-", 
         
         RowBox[{"19", " ", 
          SuperscriptBox["\[ExponentialE]", 
           FractionBox[
            RowBox[{"56", " ", "\[ImaginaryI]", " ", "\[Pi]"}], "k"]]}], "+", 
         
         RowBox[{"44", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{
            FractionBox[
             RowBox[{"28", " ", "\[ImaginaryI]", " ", "\[Pi]"}], "k"], "+", 
            RowBox[{"6", " ", "\[ImaginaryI]", " ", "\[CapitalPhi]"}]}]]}], 
         "+", 
         RowBox[{"81", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{
            FractionBox[
             RowBox[{"32", " ", "\[ImaginaryI]", " ", "\[Pi]"}], "k"], "+", 
            RowBox[{"6", " ", "\[ImaginaryI]", " ", "\[CapitalPhi]"}]}]]}], 
         "+", 
         RowBox[{"134", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{
            FractionBox[
             RowBox[{"40", " ", "\[ImaginaryI]", " ", "\[Pi]"}], "k"], "+", 
            RowBox[{"6", " ", "\[ImaginaryI]", " ", "\[CapitalPhi]"}]}]]}], 
         "+", 
         RowBox[{"132", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{
            FractionBox[
             RowBox[{"44", " ", "\[ImaginaryI]", " ", "\[Pi]"}], "k"], "+", 
            RowBox[{"6", " ", "\[ImaginaryI]", " ", "\[CapitalPhi]"}]}]]}], 
         "+", 
         RowBox[{"87", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{
            FractionBox[
             RowBox[{"52", " ", "\[ImaginaryI]", " ", "\[Pi]"}], "k"], "+", 
            RowBox[{"6", " ", "\[ImaginaryI]", " ", "\[CapitalPhi]"}]}]]}], 
         "+", 
         RowBox[{"57", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{
            FractionBox[
             RowBox[{"56", " ", "\[ImaginaryI]", " ", "\[Pi]"}], "k"], "+", 
            RowBox[{"6", " ", "\[ImaginaryI]", " ", "\[CapitalPhi]"}]}]]}], 
         "+", 
         RowBox[{"11", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{
            FractionBox[
             RowBox[{"64", " ", "\[ImaginaryI]", " ", "\[Pi]"}], "k"], "+", 
            RowBox[{"6", " ", "\[ImaginaryI]", " ", "\[CapitalPhi]"}]}]]}], 
         "+", 
         RowBox[{"2", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"2", " ", "\[ImaginaryI]", " ", "\[CapitalPhi]"}]]}], "+", 
         
         RowBox[{"8", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"2", " ", "\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{
              FractionBox[
               RowBox[{"2", " ", "\[Pi]"}], "k"], "+", "\[CapitalPhi]"}], 
             ")"}]}]]}], "-", 
         RowBox[{"9", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"4", " ", "\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{
              FractionBox[
               RowBox[{"2", " ", "\[Pi]"}], "k"], "+", "\[CapitalPhi]"}], 
             ")"}]}]]}], "+", 
         RowBox[{"22", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"2", " ", "\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{
              FractionBox[
               RowBox[{"4", " ", "\[Pi]"}], "k"], "+", "\[CapitalPhi]"}], 
             ")"}]}]]}], "+", 
         RowBox[{"180", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"2", " ", "\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{
              FractionBox[
               RowBox[{"10", " ", "\[Pi]"}], "k"], "+", "\[CapitalPhi]"}], 
             ")"}]}]]}], "-", 
         RowBox[{"499", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"4", " ", "\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{
              FractionBox[
               RowBox[{"10", " ", "\[Pi]"}], "k"], "+", "\[CapitalPhi]"}], 
             ")"}]}]]}], "+", 
         RowBox[{"28", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"6", " ", "\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{
              FractionBox[
               RowBox[{"10", " ", "\[Pi]"}], "k"], "+", "\[CapitalPhi]"}], 
             ")"}]}]]}], "-", 
         RowBox[{"492", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"4", " ", "\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{
              FractionBox[
               RowBox[{"11", " ", "\[Pi]"}], "k"], "+", "\[CapitalPhi]"}], 
             ")"}]}]]}], "+", 
         RowBox[{"268", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"2", " ", "\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{
              FractionBox[
               RowBox[{"12", " ", "\[Pi]"}], "k"], "+", "\[CapitalPhi]"}], 
             ")"}]}]]}], "-", 
         RowBox[{"441", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"4", " ", "\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{
              FractionBox[
               RowBox[{"12", " ", "\[Pi]"}], "k"], "+", "\[CapitalPhi]"}], 
             ")"}]}]]}], "-", 
         RowBox[{"360", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"4", " ", "\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{
              FractionBox[
               RowBox[{"13", " ", "\[Pi]"}], "k"], "+", "\[CapitalPhi]"}], 
             ")"}]}]]}], "+", 
         RowBox[{"360", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"2", " ", "\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{
              FractionBox[
               RowBox[{"14", " ", "\[Pi]"}], "k"], "+", "\[CapitalPhi]"}], 
             ")"}]}]]}], "-", 
         RowBox[{"268", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"4", " ", "\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{
              FractionBox[
               RowBox[{"14", " ", "\[Pi]"}], "k"], "+", "\[CapitalPhi]"}], 
             ")"}]}]]}], "-", 
         RowBox[{"180", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"4", " ", "\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{
              FractionBox[
               RowBox[{"15", " ", "\[Pi]"}], "k"], "+", "\[CapitalPhi]"}], 
             ")"}]}]]}], "+", 
         RowBox[{"441", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"2", " ", "\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{
              FractionBox[
               RowBox[{"16", " ", "\[Pi]"}], "k"], "+", "\[CapitalPhi]"}], 
             ")"}]}]]}], "-", 
         RowBox[{"106", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"4", " ", "\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{
              FractionBox[
               RowBox[{"16", " ", "\[Pi]"}], "k"], "+", "\[CapitalPhi]"}], 
             ")"}]}]]}], "-", 
         RowBox[{"54", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"4", " ", "\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{
              FractionBox[
               RowBox[{"17", " ", "\[Pi]"}], "k"], "+", "\[CapitalPhi]"}], 
             ")"}]}]]}], "+", 
         RowBox[{"492", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"2", " ", "\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{
              FractionBox[
               RowBox[{"18", " ", "\[Pi]"}], "k"], "+", "\[CapitalPhi]"}], 
             ")"}]}]]}], "-", 
         RowBox[{"22", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"4", " ", "\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{
              FractionBox[
               RowBox[{"18", " ", "\[Pi]"}], "k"], "+", "\[CapitalPhi]"}], 
             ")"}]}]]}], "-", 
         RowBox[{"8", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"4", " ", "\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{
              FractionBox[
               RowBox[{"19", " ", "\[Pi]"}], "k"], "+", "\[CapitalPhi]"}], 
             ")"}]}]]}], "+", 
         RowBox[{"499", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"2", " ", "\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{
              FractionBox[
               RowBox[{"20", " ", "\[Pi]"}], "k"], "+", "\[CapitalPhi]"}], 
             ")"}]}]]}], "-", 
         RowBox[{"2", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"4", " ", "\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{
              FractionBox[
               RowBox[{"20", " ", "\[Pi]"}], "k"], "+", "\[CapitalPhi]"}], 
             ")"}]}]]}], "+", 
         RowBox[{"459", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"2", " ", "\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{
              FractionBox[
               RowBox[{"22", " ", "\[Pi]"}], "k"], "+", "\[CapitalPhi]"}], 
             ")"}]}]]}], "+", 
         RowBox[{"384", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"2", " ", "\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{
              FractionBox[
               RowBox[{"24", " ", "\[Pi]"}], "k"], "+", "\[CapitalPhi]"}], 
             ")"}]}]]}], "+", 
         RowBox[{"290", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"2", " ", "\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{
              FractionBox[
               RowBox[{"26", " ", "\[Pi]"}], "k"], "+", "\[CapitalPhi]"}], 
             ")"}]}]]}], "+", 
         RowBox[{"196", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"2", " ", "\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{
              FractionBox[
               RowBox[{"28", " ", "\[Pi]"}], "k"], "+", "\[CapitalPhi]"}], 
             ")"}]}]]}], "+", 
         RowBox[{"119", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"2", " ", "\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{
              FractionBox[
               RowBox[{"30", " ", "\[Pi]"}], "k"], "+", "\[CapitalPhi]"}], 
             ")"}]}]]}], "+", 
         RowBox[{"65", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"2", " ", "\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{
              FractionBox[
               RowBox[{"32", " ", "\[Pi]"}], "k"], "+", "\[CapitalPhi]"}], 
             ")"}]}]]}], "+", 
         RowBox[{"28", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"2", " ", "\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{
              FractionBox[
               RowBox[{"34", " ", "\[Pi]"}], "k"], "+", "\[CapitalPhi]"}], 
             ")"}]}]]}], "+", 
         RowBox[{"9", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"2", " ", "\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{
              FractionBox[
               RowBox[{"36", " ", "\[Pi]"}], "k"], "+", "\[CapitalPhi]"}], 
             ")"}]}]]}], "-", 
         RowBox[{"28", " ", 
          SuperscriptBox["\[ExponentialE]", 
           FractionBox[
            RowBox[{"4", " ", "\[ImaginaryI]", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"3", " ", "\[Pi]"}], "+", 
               RowBox[{"k", " ", "\[CapitalPhi]"}]}], ")"}]}], "k"]]}], "-", 
         RowBox[{"65", " ", 
          SuperscriptBox["\[ExponentialE]", 
           FractionBox[
            RowBox[{"4", " ", "\[ImaginaryI]", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"4", " ", "\[Pi]"}], "+", 
               RowBox[{"k", " ", "\[CapitalPhi]"}]}], ")"}]}], "k"]]}], "+", 
         RowBox[{"19", " ", 
          SuperscriptBox["\[ExponentialE]", 
           FractionBox[
            RowBox[{"6", " ", "\[ImaginaryI]", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"4", " ", "\[Pi]"}], "+", 
               RowBox[{"k", " ", "\[CapitalPhi]"}]}], ")"}]}], "k"]]}], "-", 
         RowBox[{"119", " ", 
          SuperscriptBox["\[ExponentialE]", 
           FractionBox[
            RowBox[{"4", " ", "\[ImaginaryI]", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"5", " ", "\[Pi]"}], "+", 
               RowBox[{"k", " ", "\[CapitalPhi]"}]}], ")"}]}], "k"]]}], "+", 
         RowBox[{"54", " ", 
          SuperscriptBox["\[ExponentialE]", 
           FractionBox[
            RowBox[{"2", " ", "\[ImaginaryI]", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"6", " ", "\[Pi]"}], "+", 
               RowBox[{"k", " ", "\[CapitalPhi]"}]}], ")"}]}], "k"]]}], "-", 
         RowBox[{"196", " ", 
          SuperscriptBox["\[ExponentialE]", 
           FractionBox[
            RowBox[{"4", " ", "\[ImaginaryI]", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"6", " ", "\[Pi]"}], "+", 
               RowBox[{"k", " ", "\[CapitalPhi]"}]}], ")"}]}], "k"]]}], "+", 
         RowBox[{"111", " ", 
          SuperscriptBox["\[ExponentialE]", 
           FractionBox[
            RowBox[{"6", " ", "\[ImaginaryI]", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"6", " ", "\[Pi]"}], "+", 
               RowBox[{"k", " ", "\[CapitalPhi]"}]}], ")"}]}], "k"]]}], "-", 
         RowBox[{"290", " ", 
          SuperscriptBox["\[ExponentialE]", 
           FractionBox[
            RowBox[{"4", " ", "\[ImaginaryI]", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"7", " ", "\[Pi]"}], "+", 
               RowBox[{"k", " ", "\[CapitalPhi]"}]}], ")"}]}], "k"]]}], "+", 
         RowBox[{"106", " ", 
          SuperscriptBox["\[ExponentialE]", 
           FractionBox[
            RowBox[{"2", " ", "\[ImaginaryI]", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"8", " ", "\[Pi]"}], "+", 
               RowBox[{"k", " ", "\[CapitalPhi]"}]}], ")"}]}], "k"]]}], "-", 
         RowBox[{"384", " ", 
          SuperscriptBox["\[ExponentialE]", 
           FractionBox[
            RowBox[{"4", " ", "\[ImaginaryI]", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"8", " ", "\[Pi]"}], "+", 
               RowBox[{"k", " ", "\[CapitalPhi]"}]}], ")"}]}], "k"]]}], "+", 
         RowBox[{"118", " ", 
          SuperscriptBox["\[ExponentialE]", 
           FractionBox[
            RowBox[{"6", " ", "\[ImaginaryI]", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"8", " ", "\[Pi]"}], "+", 
               RowBox[{"k", " ", "\[CapitalPhi]"}]}], ")"}]}], "k"]]}], "-", 
         RowBox[{"459", " ", 
          SuperscriptBox["\[ExponentialE]", 
           FractionBox[
            RowBox[{"4", " ", "\[ImaginaryI]", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"9", " ", "\[Pi]"}], "+", 
               RowBox[{"k", " ", "\[CapitalPhi]"}]}], ")"}]}], "k"]]}]}], 
        ")"}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"2", " ", 
       SuperscriptBox["D", "3"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         SuperscriptBox["\[ExponentialE]", 
          FractionBox[
           RowBox[{"4", " ", "\[ImaginaryI]", " ", "\[Pi]"}], "k"]]}], ")"}], 
       " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         SuperscriptBox["\[ExponentialE]", 
          FractionBox[
           RowBox[{"4", " ", "\[ImaginaryI]", " ", "\[Pi]"}], "k"]]}], ")"}], 
       " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         SuperscriptBox["\[ExponentialE]", 
          FractionBox[
           RowBox[{"8", " ", "\[ImaginaryI]", " ", "\[Pi]"}], "k"]]}], ")"}], 
       " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         SuperscriptBox["\[ExponentialE]", 
          FractionBox[
           RowBox[{"4", " ", "\[ImaginaryI]", " ", "\[Pi]"}], "k"]], "+", 
         SuperscriptBox["\[ExponentialE]", 
          FractionBox[
           RowBox[{"8", " ", "\[ImaginaryI]", " ", "\[Pi]"}], "k"]]}], ")"}], 
       " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         SuperscriptBox["\[ExponentialE]", 
          FractionBox[
           RowBox[{"4", " ", "\[ImaginaryI]", " ", "\[Pi]"}], "k"]], "+", 
         SuperscriptBox["\[ExponentialE]", 
          FractionBox[
           RowBox[{"8", " ", "\[ImaginaryI]", " ", "\[Pi]"}], "k"]], "+", 
         SuperscriptBox["\[ExponentialE]", 
          FractionBox[
           RowBox[{"12", " ", "\[ImaginaryI]", " ", "\[Pi]"}], "k"]], "+", 
         SuperscriptBox["\[ExponentialE]", 
          FractionBox[
           RowBox[{"16", " ", "\[ImaginaryI]", " ", "\[Pi]"}], "k"]]}], 
        ")"}]}], ")"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["D", "3"], " ", 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{
         RowBox[{"-", "\[ImaginaryI]"}], " ", 
         RowBox[{"(", 
          RowBox[{
           FractionBox[
            RowBox[{"16", " ", "\[Pi]"}], "k"], "+", 
           RowBox[{"5", " ", "\[CapitalPhi]"}]}], ")"}]}]], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"2", " ", "\[ImaginaryI]", " ", "\[CapitalPhi]"}]]}], 
         ")"}], "3"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"16", " ", 
          SuperscriptBox["\[ExponentialE]", 
           FractionBox[
            RowBox[{"16", " ", "\[ImaginaryI]", " ", "\[Pi]"}], "k"]]}], "+", 
         
         RowBox[{"38", " ", 
          SuperscriptBox["\[ExponentialE]", 
           FractionBox[
            RowBox[{"20", " ", "\[ImaginaryI]", " ", "\[Pi]"}], "k"]]}], "+", 
         
         RowBox[{"72", " ", 
          SuperscriptBox["\[ExponentialE]", 
           FractionBox[
            RowBox[{"24", " ", "\[ImaginaryI]", " ", "\[Pi]"}], "k"]]}], "+", 
         
         RowBox[{"102", " ", 
          SuperscriptBox["\[ExponentialE]", 
           FractionBox[
            RowBox[{"28", " ", "\[ImaginaryI]", " ", "\[Pi]"}], "k"]]}], "+", 
         
         RowBox[{"128", " ", 
          SuperscriptBox["\[ExponentialE]", 
           FractionBox[
            RowBox[{"32", " ", "\[ImaginaryI]", " ", "\[Pi]"}], "k"]]}], "+", 
         
         RowBox[{"132", " ", 
          SuperscriptBox["\[ExponentialE]", 
           FractionBox[
            RowBox[{"36", " ", "\[ImaginaryI]", " ", "\[Pi]"}], "k"]]}], "+", 
         
         RowBox[{"124", " ", 
          SuperscriptBox["\[ExponentialE]", 
           FractionBox[
            RowBox[{"40", " ", "\[ImaginaryI]", " ", "\[Pi]"}], "k"]]}], "+", 
         
         RowBox[{"96", " ", 
          SuperscriptBox["\[ExponentialE]", 
           FractionBox[
            RowBox[{"44", " ", "\[ImaginaryI]", " ", "\[Pi]"}], "k"]]}], "+", 
         
         RowBox[{"66", " ", 
          SuperscriptBox["\[ExponentialE]", 
           FractionBox[
            RowBox[{"48", " ", "\[ImaginaryI]", " ", "\[Pi]"}], "k"]]}], "+", 
         
         RowBox[{"34", " ", 
          SuperscriptBox["\[ExponentialE]", 
           FractionBox[
            RowBox[{"52", " ", "\[ImaginaryI]", " ", "\[Pi]"}], "k"]]}], "+", 
         
         RowBox[{"14", " ", 
          SuperscriptBox["\[ExponentialE]", 
           FractionBox[
            RowBox[{"56", " ", "\[ImaginaryI]", " ", "\[Pi]"}], "k"]]}], "-", 
         
         RowBox[{"3", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"2", " ", "\[ImaginaryI]", " ", "\[CapitalPhi]"}]]}], "-", 
         
         RowBox[{"12", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"2", " ", "\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{
              FractionBox[
               RowBox[{"2", " ", "\[Pi]"}], "k"], "+", "\[CapitalPhi]"}], 
             ")"}]}]]}], "-", 
         RowBox[{"32", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"2", " ", "\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{
              FractionBox[
               RowBox[{"4", " ", "\[Pi]"}], "k"], "+", "\[CapitalPhi]"}], 
             ")"}]}]]}], "-", 
         RowBox[{"189", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"2", " ", "\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{
              FractionBox[
               RowBox[{"10", " ", "\[Pi]"}], "k"], "+", "\[CapitalPhi]"}], 
             ")"}]}]]}], "+", 
         RowBox[{"128", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"4", " ", "\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{
              FractionBox[
               RowBox[{"10", " ", "\[Pi]"}], "k"], "+", "\[CapitalPhi]"}], 
             ")"}]}]]}], "+", 
         RowBox[{"102", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"4", " ", "\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{
              FractionBox[
               RowBox[{"11", " ", "\[Pi]"}], "k"], "+", "\[CapitalPhi]"}], 
             ")"}]}]]}], "-", 
         RowBox[{"262", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"2", " ", "\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{
              FractionBox[
               RowBox[{"12", " ", "\[Pi]"}], "k"], "+", "\[CapitalPhi]"}], 
             ")"}]}]]}], "+", 
         RowBox[{"72", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"4", " ", "\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{
              FractionBox[
               RowBox[{"12", " ", "\[Pi]"}], "k"], "+", "\[CapitalPhi]"}], 
             ")"}]}]]}], "+", 
         RowBox[{"38", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"4", " ", "\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{
              FractionBox[
               RowBox[{"13", " ", "\[Pi]"}], "k"], "+", "\[CapitalPhi]"}], 
             ")"}]}]]}], "-", 
         RowBox[{"326", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"2", " ", "\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{
              FractionBox[
               RowBox[{"14", " ", "\[Pi]"}], "k"], "+", "\[CapitalPhi]"}], 
             ")"}]}]]}], "+", 
         RowBox[{"16", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"4", " ", "\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{
              FractionBox[
               RowBox[{"14", " ", "\[Pi]"}], "k"], "+", "\[CapitalPhi]"}], 
             ")"}]}]]}], "-", 
         RowBox[{"373", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"2", " ", "\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{
              FractionBox[
               RowBox[{"16", " ", "\[Pi]"}], "k"], "+", "\[CapitalPhi]"}], 
             ")"}]}]]}], "-", 
         RowBox[{"388", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"2", " ", "\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{
              FractionBox[
               RowBox[{"18", " ", "\[Pi]"}], "k"], "+", "\[CapitalPhi]"}], 
             ")"}]}]]}], "-", 
         RowBox[{"373", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"2", " ", "\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{
              FractionBox[
               RowBox[{"20", " ", "\[Pi]"}], "k"], "+", "\[CapitalPhi]"}], 
             ")"}]}]]}], "-", 
         RowBox[{"326", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"2", " ", "\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{
              FractionBox[
               RowBox[{"22", " ", "\[Pi]"}], "k"], "+", "\[CapitalPhi]"}], 
             ")"}]}]]}], "-", 
         RowBox[{"262", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"2", " ", "\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{
              FractionBox[
               RowBox[{"24", " ", "\[Pi]"}], "k"], "+", "\[CapitalPhi]"}], 
             ")"}]}]]}], "-", 
         RowBox[{"189", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"2", " ", "\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{
              FractionBox[
               RowBox[{"26", " ", "\[Pi]"}], "k"], "+", "\[CapitalPhi]"}], 
             ")"}]}]]}], "-", 
         RowBox[{"122", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"2", " ", "\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{
              FractionBox[
               RowBox[{"28", " ", "\[Pi]"}], "k"], "+", "\[CapitalPhi]"}], 
             ")"}]}]]}], "-", 
         RowBox[{"67", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"2", " ", "\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{
              FractionBox[
               RowBox[{"30", " ", "\[Pi]"}], "k"], "+", "\[CapitalPhi]"}], 
             ")"}]}]]}], "-", 
         RowBox[{"32", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"2", " ", "\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{
              FractionBox[
               RowBox[{"32", " ", "\[Pi]"}], "k"], "+", "\[CapitalPhi]"}], 
             ")"}]}]]}], "-", 
         RowBox[{"12", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"2", " ", "\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{
              FractionBox[
               RowBox[{"34", " ", "\[Pi]"}], "k"], "+", "\[CapitalPhi]"}], 
             ")"}]}]]}], "-", 
         RowBox[{"3", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"2", " ", "\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{
              FractionBox[
               RowBox[{"36", " ", "\[Pi]"}], "k"], "+", "\[CapitalPhi]"}], 
             ")"}]}]]}], "+", 
         RowBox[{"14", " ", 
          SuperscriptBox["\[ExponentialE]", 
           FractionBox[
            RowBox[{"4", " ", "\[ImaginaryI]", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"4", " ", "\[Pi]"}], "+", 
               RowBox[{"k", " ", "\[CapitalPhi]"}]}], ")"}]}], "k"]]}], "+", 
         RowBox[{"34", " ", 
          SuperscriptBox["\[ExponentialE]", 
           FractionBox[
            RowBox[{"4", " ", "\[ImaginaryI]", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"5", " ", "\[Pi]"}], "+", 
               RowBox[{"k", " ", "\[CapitalPhi]"}]}], ")"}]}], "k"]]}], "-", 
         RowBox[{"67", " ", 
          SuperscriptBox["\[ExponentialE]", 
           FractionBox[
            RowBox[{"2", " ", "\[ImaginaryI]", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"6", " ", "\[Pi]"}], "+", 
               RowBox[{"k", " ", "\[CapitalPhi]"}]}], ")"}]}], "k"]]}], "+", 
         RowBox[{"66", " ", 
          SuperscriptBox["\[ExponentialE]", 
           FractionBox[
            RowBox[{"4", " ", "\[ImaginaryI]", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"6", " ", "\[Pi]"}], "+", 
               RowBox[{"k", " ", "\[CapitalPhi]"}]}], ")"}]}], "k"]]}], "+", 
         RowBox[{"96", " ", 
          SuperscriptBox["\[ExponentialE]", 
           FractionBox[
            RowBox[{"4", " ", "\[ImaginaryI]", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"7", " ", "\[Pi]"}], "+", 
               RowBox[{"k", " ", "\[CapitalPhi]"}]}], ")"}]}], "k"]]}], "-", 
         RowBox[{"122", " ", 
          SuperscriptBox["\[ExponentialE]", 
           FractionBox[
            RowBox[{"2", " ", "\[ImaginaryI]", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"8", " ", "\[Pi]"}], "+", 
               RowBox[{"k", " ", "\[CapitalPhi]"}]}], ")"}]}], "k"]]}], "+", 
         RowBox[{"124", " ", 
          SuperscriptBox["\[ExponentialE]", 
           FractionBox[
            RowBox[{"4", " ", "\[ImaginaryI]", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"8", " ", "\[Pi]"}], "+", 
               RowBox[{"k", " ", "\[CapitalPhi]"}]}], ")"}]}], "k"]]}], "+", 
         RowBox[{"132", " ", 
          SuperscriptBox["\[ExponentialE]", 
           FractionBox[
            RowBox[{"4", " ", "\[ImaginaryI]", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"9", " ", "\[Pi]"}], "+", 
               RowBox[{"k", " ", "\[CapitalPhi]"}]}], ")"}]}], "k"]]}]}], 
        ")"}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"2", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         SuperscriptBox["\[ExponentialE]", 
          FractionBox[
           RowBox[{"4", " ", "\[ImaginaryI]", " ", "\[Pi]"}], "k"]]}], ")"}], 
       " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         SuperscriptBox["\[ExponentialE]", 
          FractionBox[
           RowBox[{"4", " ", "\[ImaginaryI]", " ", "\[Pi]"}], "k"]]}], ")"}], 
       " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         SuperscriptBox["\[ExponentialE]", 
          FractionBox[
           RowBox[{"8", " ", "\[ImaginaryI]", " ", "\[Pi]"}], "k"]]}], ")"}], 
       " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         SuperscriptBox["\[ExponentialE]", 
          FractionBox[
           RowBox[{"4", " ", "\[ImaginaryI]", " ", "\[Pi]"}], "k"]], "+", 
         SuperscriptBox["\[ExponentialE]", 
          FractionBox[
           RowBox[{"8", " ", "\[ImaginaryI]", " ", "\[Pi]"}], "k"]]}], ")"}], 
       " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         SuperscriptBox["\[ExponentialE]", 
          FractionBox[
           RowBox[{"4", " ", "\[ImaginaryI]", " ", "\[Pi]"}], "k"]], "+", 
         SuperscriptBox["\[ExponentialE]", 
          FractionBox[
           RowBox[{"8", " ", "\[ImaginaryI]", " ", "\[Pi]"}], "k"]], "+", 
         SuperscriptBox["\[ExponentialE]", 
          FractionBox[
           RowBox[{"12", " ", "\[ImaginaryI]", " ", "\[Pi]"}], "k"]], "+", 
         SuperscriptBox["\[ExponentialE]", 
          FractionBox[
           RowBox[{"16", " ", "\[ImaginaryI]", " ", "\[Pi]"}], "k"]]}], 
        ")"}]}], ")"}]}], "-", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"D", " ", 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{
         RowBox[{"-", "\[ImaginaryI]"}], " ", 
         RowBox[{"(", 
          RowBox[{
           FractionBox[
            RowBox[{"24", " ", "\[Pi]"}], "k"], "+", 
           RowBox[{"5", " ", "\[CapitalPhi]"}]}], ")"}]}]], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{"2", " ", "\[ImaginaryI]", " ", "\[CapitalPhi]"}]]}], ")"}],
        " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"14", " ", 
          SuperscriptBox["\[ExponentialE]", 
           FractionBox[
            RowBox[{"24", " ", "\[ImaginaryI]", " ", "\[Pi]"}], "k"]]}], "+", 
         
         RowBox[{"32", " ", 
          SuperscriptBox["\[ExponentialE]", 
           FractionBox[
            RowBox[{"28", " ", "\[ImaginaryI]", " ", "\[Pi]"}], "k"]]}], "+", 
         
         RowBox[{"58", " ", 
          SuperscriptBox["\[ExponentialE]", 
           FractionBox[
            RowBox[{"32", " ", "\[ImaginaryI]", " ", "\[Pi]"}], "k"]]}], "+", 
         
         RowBox[{"78", " ", 
          SuperscriptBox["\[ExponentialE]", 
           FractionBox[
            RowBox[{"36", " ", "\[ImaginaryI]", " ", "\[Pi]"}], "k"]]}], "+", 
         
         RowBox[{"92", " ", 
          SuperscriptBox["\[ExponentialE]", 
           FractionBox[
            RowBox[{"40", " ", "\[ImaginaryI]", " ", "\[Pi]"}], "k"]]}], "+", 
         
         RowBox[{"88", " ", 
          SuperscriptBox["\[ExponentialE]", 
           FractionBox[
            RowBox[{"44", " ", "\[ImaginaryI]", " ", "\[Pi]"}], "k"]]}], "+", 
         
         RowBox[{"76", " ", 
          SuperscriptBox["\[ExponentialE]", 
           FractionBox[
            RowBox[{"48", " ", "\[ImaginaryI]", " ", "\[Pi]"}], "k"]]}], "+", 
         
         RowBox[{"54", " ", 
          SuperscriptBox["\[ExponentialE]", 
           FractionBox[
            RowBox[{"52", " ", "\[ImaginaryI]", " ", "\[Pi]"}], "k"]]}], "+", 
         
         RowBox[{"34", " ", 
          SuperscriptBox["\[ExponentialE]", 
           FractionBox[
            RowBox[{"56", " ", "\[ImaginaryI]", " ", "\[Pi]"}], "k"]]}], "+", 
         
         RowBox[{"16", " ", 
          SuperscriptBox["\[ExponentialE]", 
           FractionBox[
            RowBox[{"60", " ", "\[ImaginaryI]", " ", "\[Pi]"}], "k"]]}], "+", 
         
         RowBox[{"6", " ", 
          SuperscriptBox["\[ExponentialE]", 
           FractionBox[
            RowBox[{"64", " ", "\[ImaginaryI]", " ", "\[Pi]"}], "k"]]}], "-", 
         
         RowBox[{"5", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{
            FractionBox[
             RowBox[{"8", " ", "\[ImaginaryI]", " ", "\[Pi]"}], "k"], "+", 
            RowBox[{"6", " ", "\[ImaginaryI]", " ", "\[CapitalPhi]"}]}]]}], 
         "-", 
         RowBox[{"75", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{
            FractionBox[
             RowBox[{"20", " ", "\[ImaginaryI]", " ", "\[Pi]"}], "k"], "+", 
            RowBox[{"6", " ", "\[ImaginaryI]", " ", "\[CapitalPhi]"}]}]]}], 
         "-", 
         RowBox[{"194", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{
            FractionBox[
             RowBox[{"28", " ", "\[ImaginaryI]", " ", "\[Pi]"}], "k"], "+", 
            RowBox[{"6", " ", "\[ImaginaryI]", " ", "\[CapitalPhi]"}]}]]}], 
         "-", 
         RowBox[{"269", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{
            FractionBox[
             RowBox[{"32", " ", "\[ImaginaryI]", " ", "\[Pi]"}], "k"], "+", 
            RowBox[{"6", " ", "\[ImaginaryI]", " ", "\[CapitalPhi]"}]}]]}], 
         "-", 
         RowBox[{"403", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{
            FractionBox[
             RowBox[{"40", " ", "\[ImaginaryI]", " ", "\[Pi]"}], "k"], "+", 
            RowBox[{"6", " ", "\[ImaginaryI]", " ", "\[CapitalPhi]"}]}]]}], 
         "-", 
         RowBox[{"440", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{
            FractionBox[
             RowBox[{"44", " ", "\[ImaginaryI]", " ", "\[Pi]"}], "k"], "+", 
            RowBox[{"6", " ", "\[ImaginaryI]", " ", "\[CapitalPhi]"}]}]]}], 
         "-", 
         RowBox[{"415", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{
            FractionBox[
             RowBox[{"52", " ", "\[ImaginaryI]", " ", "\[Pi]"}], "k"], "+", 
            RowBox[{"6", " ", "\[ImaginaryI]", " ", "\[CapitalPhi]"}]}]]}], 
         "-", 
         RowBox[{"351", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{
            FractionBox[
             RowBox[{"56", " ", "\[ImaginaryI]", " ", "\[Pi]"}], "k"], "+", 
            RowBox[{"6", " ", "\[ImaginaryI]", " ", "\[CapitalPhi]"}]}]]}], 
         "-", 
         RowBox[{"169", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{
            FractionBox[
             RowBox[{"64", " ", "\[ImaginaryI]", " ", "\[Pi]"}], "k"], "+", 
            RowBox[{"6", " ", "\[ImaginaryI]", " ", "\[CapitalPhi]"}]}]]}], 
         "-", 
         RowBox[{"90", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{
            FractionBox[
             RowBox[{"68", " ", "\[ImaginaryI]", " ", "\[Pi]"}], "k"], "+", 
            RowBox[{"6", " ", "\[ImaginaryI]", " ", "\[CapitalPhi]"}]}]]}], 
         "-", 
         RowBox[{"16", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{
            FractionBox[
             RowBox[{"76", " ", "\[ImaginaryI]", " ", "\[Pi]"}], "k"], "+", 
            RowBox[{"6", " ", "\[ImaginaryI]", " ", "\[CapitalPhi]"}]}]]}], 
         "-", 
         RowBox[{"4", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{
            FractionBox[
             RowBox[{"80", " ", "\[ImaginaryI]", " ", "\[Pi]"}], "k"], "+", 
            RowBox[{"6", " ", "\[ImaginaryI]", " ", "\[CapitalPhi]"}]}]]}], 
         "+", 
         RowBox[{"88", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{
            FractionBox[
             RowBox[{"44", " ", "\[ImaginaryI]", " ", "\[Pi]"}], "k"], "+", 
            RowBox[{"8", " ", "\[ImaginaryI]", " ", "\[CapitalPhi]"}]}]]}], 
         "+", 
         RowBox[{"78", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{
            FractionBox[
             RowBox[{"52", " ", "\[ImaginaryI]", " ", "\[Pi]"}], "k"], "+", 
            RowBox[{"8", " ", "\[ImaginaryI]", " ", "\[CapitalPhi]"}]}]]}], 
         "+", 
         RowBox[{"32", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{
            FractionBox[
             RowBox[{"60", " ", "\[ImaginaryI]", " ", "\[Pi]"}], "k"], "+", 
            RowBox[{"8", " ", "\[ImaginaryI]", " ", "\[CapitalPhi]"}]}]]}], 
         "+", 
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{"4", " ", "\[ImaginaryI]", " ", "\[CapitalPhi]"}]], "+", 
         RowBox[{"16", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"4", " ", "\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{
              FractionBox[
               RowBox[{"2", " ", "\[Pi]"}], "k"], "+", "\[CapitalPhi]"}], 
             ")"}]}]]}], "+", 
         RowBox[{"16", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"8", " ", "\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{
              FractionBox[
               RowBox[{"7", " ", "\[Pi]"}], 
               RowBox[{"2", " ", "k"}]], "+", "\[CapitalPhi]"}], ")"}]}]]}], 
         "-", 
         RowBox[{"4", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"2", " ", "\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{
              FractionBox[
               RowBox[{"4", " ", "\[Pi]"}], "k"], "+", "\[CapitalPhi]"}], 
             ")"}]}]]}], "+", 
         RowBox[{"54", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"8", " ", "\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{
              FractionBox[
               RowBox[{"9", " ", "\[Pi]"}], 
               RowBox[{"2", " ", "k"}]], "+", "\[CapitalPhi]"}], ")"}]}]]}], 
         "-", 
         RowBox[{"90", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"2", " ", "\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{
              FractionBox[
               RowBox[{"10", " ", "\[Pi]"}], "k"], "+", "\[CapitalPhi]"}], 
             ")"}]}]]}], "+", 
         RowBox[{"677", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"4", " ", "\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{
              FractionBox[
               RowBox[{"10", " ", "\[Pi]"}], "k"], "+", "\[CapitalPhi]"}], 
             ")"}]}]]}], "-", 
         RowBox[{"260", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"6", " ", "\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{
              FractionBox[
               RowBox[{"10", " ", "\[Pi]"}], "k"], "+", "\[CapitalPhi]"}], 
             ")"}]}]]}], "+", 
         RowBox[{"694", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"4", " ", "\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{
              FractionBox[
               RowBox[{"11", " ", "\[Pi]"}], "k"], "+", "\[CapitalPhi]"}], 
             ")"}]}]]}], "-", 
         RowBox[{"169", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"2", " ", "\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{
              FractionBox[
               RowBox[{"12", " ", "\[Pi]"}], "k"], "+", "\[CapitalPhi]"}], 
             ")"}]}]]}], "+", 
         RowBox[{"677", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"4", " ", "\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{
              FractionBox[
               RowBox[{"12", " ", "\[Pi]"}], "k"], "+", "\[CapitalPhi]"}], 
             ")"}]}]]}], "-", 
         RowBox[{"42", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"6", " ", "\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{
              FractionBox[
               RowBox[{"12", " ", "\[Pi]"}], "k"], "+", "\[CapitalPhi]"}], 
             ")"}]}]]}], "+", 
         RowBox[{"614", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"4", " ", "\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{
              FractionBox[
               RowBox[{"13", " ", "\[Pi]"}], "k"], "+", "\[CapitalPhi]"}], 
             ")"}]}]]}], "-", 
         RowBox[{"260", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"2", " ", "\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{
              FractionBox[
               RowBox[{"14", " ", "\[Pi]"}], "k"], "+", "\[CapitalPhi]"}], 
             ")"}]}]]}], "+", 
         RowBox[{"520", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"4", " ", "\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{
              FractionBox[
               RowBox[{"14", " ", "\[Pi]"}], "k"], "+", "\[CapitalPhi]"}], 
             ")"}]}]]}], "+", 
         RowBox[{"403", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"4", " ", "\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{
              FractionBox[
               RowBox[{"15", " ", "\[Pi]"}], "k"], "+", "\[CapitalPhi]"}], 
             ")"}]}]]}], "-", 
         RowBox[{"351", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"2", " ", "\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{
              FractionBox[
               RowBox[{"16", " ", "\[Pi]"}], "k"], "+", "\[CapitalPhi]"}], 
             ")"}]}]]}], "+", 
         RowBox[{"283", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"4", " ", "\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{
              FractionBox[
               RowBox[{"16", " ", "\[Pi]"}], "k"], "+", "\[CapitalPhi]"}], 
             ")"}]}]]}], "+", 
         RowBox[{"171", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"4", " ", "\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{
              FractionBox[
               RowBox[{"17", " ", "\[Pi]"}], "k"], "+", "\[CapitalPhi]"}], 
             ")"}]}]]}], "-", 
         RowBox[{"415", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"2", " ", "\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{
              FractionBox[
               RowBox[{"18", " ", "\[Pi]"}], "k"], "+", "\[CapitalPhi]"}], 
             ")"}]}]]}], "+", 
         RowBox[{"93", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"4", " ", "\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{
              FractionBox[
               RowBox[{"18", " ", "\[Pi]"}], "k"], "+", "\[CapitalPhi]"}], 
             ")"}]}]]}], "+", 
         RowBox[{"43", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"4", " ", "\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{
              FractionBox[
               RowBox[{"19", " ", "\[Pi]"}], "k"], "+", "\[CapitalPhi]"}], 
             ")"}]}]]}], "-", 
         RowBox[{"451", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"2", " ", "\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{
              FractionBox[
               RowBox[{"20", " ", "\[Pi]"}], "k"], "+", "\[CapitalPhi]"}], 
             ")"}]}]]}], "+", 
         RowBox[{"16", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"4", " ", "\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{
              FractionBox[
               RowBox[{"20", " ", "\[Pi]"}], "k"], "+", "\[CapitalPhi]"}], 
             ")"}]}]]}], "+", 
         RowBox[{"4", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"4", " ", "\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{
              FractionBox[
               RowBox[{"21", " ", "\[Pi]"}], "k"], "+", "\[CapitalPhi]"}], 
             ")"}]}]]}], "-", 
         RowBox[{"440", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"2", " ", "\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{
              FractionBox[
               RowBox[{"22", " ", "\[Pi]"}], "k"], "+", "\[CapitalPhi]"}], 
             ")"}]}]]}], "+", 
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{"4", " ", "\[ImaginaryI]", " ", 
           RowBox[{"(", 
            RowBox[{
             FractionBox[
              RowBox[{"22", " ", "\[Pi]"}], "k"], "+", "\[CapitalPhi]"}], 
            ")"}]}]], "-", 
         RowBox[{"403", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"2", " ", "\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{
              FractionBox[
               RowBox[{"24", " ", "\[Pi]"}], "k"], "+", "\[CapitalPhi]"}], 
             ")"}]}]]}], "-", 
         RowBox[{"338", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"2", " ", "\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{
              FractionBox[
               RowBox[{"26", " ", "\[Pi]"}], "k"], "+", "\[CapitalPhi]"}], 
             ")"}]}]]}], "-", 
         RowBox[{"269", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"2", " ", "\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{
              FractionBox[
               RowBox[{"28", " ", "\[Pi]"}], "k"], "+", "\[CapitalPhi]"}], 
             ")"}]}]]}], "-", 
         RowBox[{"194", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"2", " ", "\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{
              FractionBox[
               RowBox[{"30", " ", "\[Pi]"}], "k"], "+", "\[CapitalPhi]"}], 
             ")"}]}]]}], "-", 
         RowBox[{"131", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"2", " ", "\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{
              FractionBox[
               RowBox[{"32", " ", "\[Pi]"}], "k"], "+", "\[CapitalPhi]"}], 
             ")"}]}]]}], "-", 
         RowBox[{"75", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"2", " ", "\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{
              FractionBox[
               RowBox[{"34", " ", "\[Pi]"}], "k"], "+", "\[CapitalPhi]"}], 
             ")"}]}]]}], "-", 
         RowBox[{"39", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"2", " ", "\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{
              FractionBox[
               RowBox[{"36", " ", "\[Pi]"}], "k"], "+", "\[CapitalPhi]"}], 
             ")"}]}]]}], "-", 
         RowBox[{"16", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"2", " ", "\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{
              FractionBox[
               RowBox[{"38", " ", "\[Pi]"}], "k"], "+", "\[CapitalPhi]"}], 
             ")"}]}]]}], "-", 
         RowBox[{"5", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"2", " ", "\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{
              FractionBox[
               RowBox[{"40", " ", "\[Pi]"}], "k"], "+", "\[CapitalPhi]"}], 
             ")"}]}]]}], "-", 
         RowBox[{"39", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"2", " ", "\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{
              FractionBox[
               RowBox[{"8", " ", "\[Pi]"}], "k"], "+", 
              RowBox[{"3", " ", "\[CapitalPhi]"}]}], ")"}]}]]}], "+", 
         RowBox[{"4", " ", 
          SuperscriptBox["\[ExponentialE]", 
           FractionBox[
            RowBox[{"4", " ", "\[ImaginaryI]", " ", 
             RowBox[{"(", 
              RowBox[{"\[Pi]", "+", 
               RowBox[{"k", " ", "\[CapitalPhi]"}]}], ")"}]}], "k"]]}], "-", 
         RowBox[{"16", " ", 
          SuperscriptBox["\[ExponentialE]", 
           FractionBox[
            RowBox[{"6", " ", "\[ImaginaryI]", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", " ", "\[Pi]"}], "+", 
               RowBox[{"k", " ", "\[CapitalPhi]"}]}], ")"}]}], "k"]]}], "+", 
         RowBox[{"43", " ", 
          SuperscriptBox["\[ExponentialE]", 
           FractionBox[
            RowBox[{"4", " ", "\[ImaginaryI]", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"3", " ", "\[Pi]"}], "+", 
               RowBox[{"k", " ", "\[CapitalPhi]"}]}], ")"}]}], "k"]]}], "+", 
         RowBox[{"6", " ", 
          SuperscriptBox["\[ExponentialE]", 
           FractionBox[
            RowBox[{"8", " ", "\[ImaginaryI]", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"3", " ", "\[Pi]"}], "+", 
               RowBox[{"k", " ", "\[CapitalPhi]"}]}], ")"}]}], "k"]]}], "+", 
         RowBox[{"93", " ", 
          SuperscriptBox["\[ExponentialE]", 
           FractionBox[
            RowBox[{"4", " ", "\[ImaginaryI]", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"4", " ", "\[Pi]"}], "+", 
               RowBox[{"k", " ", "\[CapitalPhi]"}]}], ")"}]}], "k"]]}], "-", 
         RowBox[{"131", " ", 
          SuperscriptBox["\[ExponentialE]", 
           FractionBox[
            RowBox[{"6", " ", "\[ImaginaryI]", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"4", " ", "\[Pi]"}], "+", 
               RowBox[{"k", " ", "\[CapitalPhi]"}]}], ")"}]}], "k"]]}], "+", 
         RowBox[{"34", " ", 
          SuperscriptBox["\[ExponentialE]", 
           FractionBox[
            RowBox[{"8", " ", "\[ImaginaryI]", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"4", " ", "\[Pi]"}], "+", 
               RowBox[{"k", " ", "\[CapitalPhi]"}]}], ")"}]}], "k"]]}], "+", 
         RowBox[{"171", " ", 
          SuperscriptBox["\[ExponentialE]", 
           FractionBox[
            RowBox[{"4", " ", "\[ImaginaryI]", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"5", " ", "\[Pi]"}], "+", 
               RowBox[{"k", " ", "\[CapitalPhi]"}]}], ")"}]}], "k"]]}], "+", 
         RowBox[{"76", " ", 
          SuperscriptBox["\[ExponentialE]", 
           FractionBox[
            RowBox[{"8", " ", "\[ImaginaryI]", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"5", " ", "\[Pi]"}], "+", 
               RowBox[{"k", " ", "\[CapitalPhi]"}]}], ")"}]}], "k"]]}], "-", 
         RowBox[{"16", " ", 
          SuperscriptBox["\[ExponentialE]", 
           FractionBox[
            RowBox[{"2", " ", "\[ImaginaryI]", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"6", " ", "\[Pi]"}], "+", 
               RowBox[{"k", " ", "\[CapitalPhi]"}]}], ")"}]}], "k"]]}], "+", 
         RowBox[{"283", " ", 
          SuperscriptBox["\[ExponentialE]", 
           FractionBox[
            RowBox[{"4", " ", "\[ImaginaryI]", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"6", " ", "\[Pi]"}], "+", 
               RowBox[{"k", " ", "\[CapitalPhi]"}]}], ")"}]}], "k"]]}], "-", 
         RowBox[{"338", " ", 
          SuperscriptBox["\[ExponentialE]", 
           FractionBox[
            RowBox[{"6", " ", "\[ImaginaryI]", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"6", " ", "\[Pi]"}], "+", 
               RowBox[{"k", " ", "\[CapitalPhi]"}]}], ")"}]}], "k"]]}], "+", 
         RowBox[{"92", " ", 
          SuperscriptBox["\[ExponentialE]", 
           FractionBox[
            RowBox[{"8", " ", "\[ImaginaryI]", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"6", " ", "\[Pi]"}], "+", 
               RowBox[{"k", " ", "\[CapitalPhi]"}]}], ")"}]}], "k"]]}], "+", 
         RowBox[{"403", " ", 
          SuperscriptBox["\[ExponentialE]", 
           FractionBox[
            RowBox[{"4", " ", "\[ImaginaryI]", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"7", " ", "\[Pi]"}], "+", 
               RowBox[{"k", " ", "\[CapitalPhi]"}]}], ")"}]}], "k"]]}], "+", 
         RowBox[{"58", " ", 
          SuperscriptBox["\[ExponentialE]", 
           FractionBox[
            RowBox[{"8", " ", "\[ImaginaryI]", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"7", " ", "\[Pi]"}], "+", 
               RowBox[{"k", " ", "\[CapitalPhi]"}]}], ")"}]}], "k"]]}], "-", 
         RowBox[{"42", " ", 
          SuperscriptBox["\[ExponentialE]", 
           FractionBox[
            RowBox[{"2", " ", "\[ImaginaryI]", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"8", " ", "\[Pi]"}], "+", 
               RowBox[{"k", " ", "\[CapitalPhi]"}]}], ")"}]}], "k"]]}], "+", 
         RowBox[{"520", " ", 
          SuperscriptBox["\[ExponentialE]", 
           FractionBox[
            RowBox[{"4", " ", "\[ImaginaryI]", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"8", " ", "\[Pi]"}], "+", 
               RowBox[{"k", " ", "\[CapitalPhi]"}]}], ")"}]}], "k"]]}], "-", 
         RowBox[{"451", " ", 
          SuperscriptBox["\[ExponentialE]", 
           FractionBox[
            RowBox[{"6", " ", "\[ImaginaryI]", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"8", " ", "\[Pi]"}], "+", 
               RowBox[{"k", " ", "\[CapitalPhi]"}]}], ")"}]}], "k"]]}], "+", 
         RowBox[{"14", " ", 
          SuperscriptBox["\[ExponentialE]", 
           FractionBox[
            RowBox[{"8", " ", "\[ImaginaryI]", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"8", " ", "\[Pi]"}], "+", 
               RowBox[{"k", " ", "\[CapitalPhi]"}]}], ")"}]}], "k"]]}], "+", 
         RowBox[{"614", " ", 
          SuperscriptBox["\[ExponentialE]", 
           FractionBox[
            RowBox[{"4", " ", "\[ImaginaryI]", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"9", " ", "\[Pi]"}], "+", 
               RowBox[{"k", " ", "\[CapitalPhi]"}]}], ")"}]}], "k"]]}]}], 
        ")"}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"2", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         SuperscriptBox["\[ExponentialE]", 
          FractionBox[
           RowBox[{"4", " ", "\[ImaginaryI]", " ", "\[Pi]"}], "k"]]}], ")"}], 
       " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         SuperscriptBox["\[ExponentialE]", 
          FractionBox[
           RowBox[{"4", " ", "\[ImaginaryI]", " ", "\[Pi]"}], "k"]]}], ")"}], 
       " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         SuperscriptBox["\[ExponentialE]", 
          FractionBox[
           RowBox[{"8", " ", "\[ImaginaryI]", " ", "\[Pi]"}], "k"]]}], ")"}], 
       " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         SuperscriptBox["\[ExponentialE]", 
          FractionBox[
           RowBox[{"4", " ", "\[ImaginaryI]", " ", "\[Pi]"}], "k"]], "+", 
         SuperscriptBox["\[ExponentialE]", 
          FractionBox[
           RowBox[{"8", " ", "\[ImaginaryI]", " ", "\[Pi]"}], "k"]]}], ")"}], 
       " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         SuperscriptBox["\[ExponentialE]", 
          FractionBox[
           RowBox[{"4", " ", "\[ImaginaryI]", " ", "\[Pi]"}], "k"]], "+", 
         SuperscriptBox["\[ExponentialE]", 
          FractionBox[
           RowBox[{"8", " ", "\[ImaginaryI]", " ", "\[Pi]"}], "k"]], "+", 
         SuperscriptBox["\[ExponentialE]", 
          FractionBox[
           RowBox[{"12", " ", "\[ImaginaryI]", " ", "\[Pi]"}], "k"]], "+", 
         SuperscriptBox["\[ExponentialE]", 
          FractionBox[
           RowBox[{"16", " ", "\[ImaginaryI]", " ", "\[Pi]"}], "k"]]}], 
        ")"}]}], ")"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{
         RowBox[{"-", "\[ImaginaryI]"}], " ", 
         RowBox[{"(", 
          RowBox[{
           FractionBox[
            RowBox[{"24", " ", "\[Pi]"}], "k"], "+", 
           RowBox[{"5", " ", "\[CapitalPhi]"}]}], ")"}]}]], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"4", " ", 
          SuperscriptBox["\[ExponentialE]", 
           FractionBox[
            RowBox[{"24", " ", "\[ImaginaryI]", " ", "\[Pi]"}], "k"]]}], "+", 
         
         RowBox[{"12", " ", 
          SuperscriptBox["\[ExponentialE]", 
           FractionBox[
            RowBox[{"28", " ", "\[ImaginaryI]", " ", "\[Pi]"}], "k"]]}], "+", 
         
         RowBox[{"28", " ", 
          SuperscriptBox["\[ExponentialE]", 
           FractionBox[
            RowBox[{"32", " ", "\[ImaginaryI]", " ", "\[Pi]"}], "k"]]}], "+", 
         
         RowBox[{"48", " ", 
          SuperscriptBox["\[ExponentialE]", 
           FractionBox[
            RowBox[{"36", " ", "\[ImaginaryI]", " ", "\[Pi]"}], "k"]]}], "+", 
         
         RowBox[{"72", " ", 
          SuperscriptBox["\[ExponentialE]", 
           FractionBox[
            RowBox[{"40", " ", "\[ImaginaryI]", " ", "\[Pi]"}], "k"]]}], "+", 
         
         RowBox[{"88", " ", 
          SuperscriptBox["\[ExponentialE]", 
           FractionBox[
            RowBox[{"44", " ", "\[ImaginaryI]", " ", "\[Pi]"}], "k"]]}], "+", 
         
         RowBox[{"96", " ", 
          SuperscriptBox["\[ExponentialE]", 
           FractionBox[
            RowBox[{"48", " ", "\[ImaginaryI]", " ", "\[Pi]"}], "k"]]}], "+", 
         
         RowBox[{"84", " ", 
          SuperscriptBox["\[ExponentialE]", 
           FractionBox[
            RowBox[{"52", " ", "\[ImaginaryI]", " ", "\[Pi]"}], "k"]]}], "+", 
         
         RowBox[{"64", " ", 
          SuperscriptBox["\[ExponentialE]", 
           FractionBox[
            RowBox[{"56", " ", "\[ImaginaryI]", " ", "\[Pi]"}], "k"]]}], "+", 
         
         RowBox[{"36", " ", 
          SuperscriptBox["\[ExponentialE]", 
           FractionBox[
            RowBox[{"60", " ", "\[ImaginaryI]", " ", "\[Pi]"}], "k"]]}], "+", 
         
         RowBox[{"16", " ", 
          SuperscriptBox["\[ExponentialE]", 
           FractionBox[
            RowBox[{"64", " ", "\[ImaginaryI]", " ", "\[Pi]"}], "k"]]}], "-", 
         
         RowBox[{"4", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{
            FractionBox[
             RowBox[{"4", " ", "\[ImaginaryI]", " ", "\[Pi]"}], "k"], "+", 
            RowBox[{"6", " ", "\[ImaginaryI]", " ", "\[CapitalPhi]"}]}]]}], 
         "-", 
         RowBox[{"12", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{
            FractionBox[
             RowBox[{"8", " ", "\[ImaginaryI]", " ", "\[Pi]"}], "k"], "+", 
            RowBox[{"6", " ", "\[ImaginaryI]", " ", "\[CapitalPhi]"}]}]]}], 
         "-", 
         RowBox[{"191", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{
            FractionBox[
             RowBox[{"20", " ", "\[ImaginaryI]", " ", "\[Pi]"}], "k"], "+", 
            RowBox[{"6", " ", "\[ImaginaryI]", " ", "\[CapitalPhi]"}]}]]}], 
         "-", 
         RowBox[{"584", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{
            FractionBox[
             RowBox[{"28", " ", "\[ImaginaryI]", " ", "\[Pi]"}], "k"], "+", 
            RowBox[{"6", " ", "\[ImaginaryI]", " ", "\[CapitalPhi]"}]}]]}], 
         "-", 
         RowBox[{"865", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{
            FractionBox[
             RowBox[{"32", " ", "\[ImaginaryI]", " ", "\[Pi]"}], "k"], "+", 
            RowBox[{"6", " ", "\[ImaginaryI]", " ", "\[CapitalPhi]"}]}]]}], 
         "-", 
         RowBox[{"1317", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{
            FractionBox[
             RowBox[{"40", " ", "\[ImaginaryI]", " ", "\[Pi]"}], "k"], "+", 
            RowBox[{"6", " ", "\[ImaginaryI]", " ", "\[CapitalPhi]"}]}]]}], 
         "-", 
         RowBox[{"1366", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{
            FractionBox[
             RowBox[{"44", " ", "\[ImaginaryI]", " ", "\[Pi]"}], "k"], "+", 
            RowBox[{"6", " ", "\[ImaginaryI]", " ", "\[CapitalPhi]"}]}]]}], 
         "-", 
         RowBox[{"1039", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{
            FractionBox[
             RowBox[{"52", " ", "\[ImaginaryI]", " ", "\[Pi]"}], "k"], "+", 
            RowBox[{"6", " ", "\[ImaginaryI]", " ", "\[CapitalPhi]"}]}]]}], 
         "-", 
         RowBox[{"764", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{
            FractionBox[
             RowBox[{"56", " ", "\[ImaginaryI]", " ", "\[Pi]"}], "k"], "+", 
            RowBox[{"6", " ", "\[ImaginaryI]", " ", "\[CapitalPhi]"}]}]]}], 
         "-", 
         RowBox[{"290", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{
            FractionBox[
             RowBox[{"64", " ", "\[ImaginaryI]", " ", "\[Pi]"}], "k"], "+", 
            RowBox[{"6", " ", "\[ImaginaryI]", " ", "\[CapitalPhi]"}]}]]}], 
         "-", 
         RowBox[{"150", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{
            FractionBox[
             RowBox[{"68", " ", "\[ImaginaryI]", " ", "\[Pi]"}], "k"], "+", 
            RowBox[{"6", " ", "\[ImaginaryI]", " ", "\[CapitalPhi]"}]}]]}], 
         "-", 
         RowBox[{"24", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{
            FractionBox[
             RowBox[{"76", " ", "\[ImaginaryI]", " ", "\[Pi]"}], "k"], "+", 
            RowBox[{"6", " ", "\[ImaginaryI]", " ", "\[CapitalPhi]"}]}]]}], 
         "-", 
         RowBox[{"8", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{
            FractionBox[
             RowBox[{"80", " ", "\[ImaginaryI]", " ", "\[Pi]"}], "k"], "+", 
            RowBox[{"6", " ", "\[ImaginaryI]", " ", "\[CapitalPhi]"}]}]]}], 
         "+", 
         RowBox[{"606", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{
            FractionBox[
             RowBox[{"44", " ", "\[ImaginaryI]", " ", "\[Pi]"}], "k"], "+", 
            RowBox[{"8", " ", "\[ImaginaryI]", " ", "\[CapitalPhi]"}]}]]}], 
         "+", 
         RowBox[{"410", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{
            FractionBox[
             RowBox[{"52", " ", "\[ImaginaryI]", " ", "\[Pi]"}], "k"], "+", 
            RowBox[{"8", " ", "\[ImaginaryI]", " ", "\[CapitalPhi]"}]}]]}], 
         "+", 
         RowBox[{"165", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{
            FractionBox[
             RowBox[{"60", " ", "\[ImaginaryI]", " ", "\[Pi]"}], "k"], "+", 
            RowBox[{"8", " ", "\[ImaginaryI]", " ", "\[CapitalPhi]"}]}]]}], 
         "+", 
         RowBox[{"37", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{
            FractionBox[
             RowBox[{"68", " ", "\[ImaginaryI]", " ", "\[Pi]"}], "k"], "+", 
            RowBox[{"8", " ", "\[ImaginaryI]", " ", "\[CapitalPhi]"}]}]]}], 
         "+", 
         RowBox[{"4", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{
            FractionBox[
             RowBox[{"76", " ", "\[ImaginaryI]", " ", "\[Pi]"}], "k"], "+", 
            RowBox[{"8", " ", "\[ImaginaryI]", " ", "\[CapitalPhi]"}]}]]}], 
         "-", 
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{"6", " ", "\[ImaginaryI]", " ", "\[CapitalPhi]"}]], "+", 
         RowBox[{"14", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"8", " ", "\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{
              FractionBox[
               RowBox[{"3", " ", "\[Pi]"}], 
               RowBox[{"2", " ", "k"}]], "+", "\[CapitalPhi]"}], ")"}]}]]}], 
         "+", 
         RowBox[{"8", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"4", " ", "\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{
              FractionBox[
               RowBox[{"2", " ", "\[Pi]"}], "k"], "+", "\[CapitalPhi]"}], 
             ")"}]}]]}], "+", 
         RowBox[{"81", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"8", " ", "\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{
              FractionBox[
               RowBox[{"5", " ", "\[Pi]"}], 
               RowBox[{"2", " ", "k"}]], "+", "\[CapitalPhi]"}], ")"}]}]]}], 
         "+", 
         RowBox[{"281", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"8", " ", "\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{
              FractionBox[
               RowBox[{"7", " ", "\[Pi]"}], 
               RowBox[{"2", " ", "k"}]], "+", "\[CapitalPhi]"}], ")"}]}]]}], 
         "-", 
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{"2", " ", "\[ImaginaryI]", " ", 
           RowBox[{"(", 
            RowBox[{
             FractionBox[
              RowBox[{"4", " ", "\[Pi]"}], "k"], "+", "\[CapitalPhi]"}], 
            ")"}]}]], "+", 
         RowBox[{"538", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"8", " ", "\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{
              FractionBox[
               RowBox[{"9", " ", "\[Pi]"}], 
               RowBox[{"2", " ", "k"}]], "+", "\[CapitalPhi]"}], ")"}]}]]}], 
         "-", 
         RowBox[{"37", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"2", " ", "\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{
              FractionBox[
               RowBox[{"10", " ", "\[Pi]"}], "k"], "+", "\[CapitalPhi]"}], 
             ")"}]}]]}], "+", 
         RowBox[{"1262", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"4", " ", "\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{
              FractionBox[
               RowBox[{"10", " ", "\[Pi]"}], "k"], "+", "\[CapitalPhi]"}], 
             ")"}]}]]}], "-", 
         RowBox[{"497", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"6", " ", "\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{
              FractionBox[
               RowBox[{"10", " ", "\[Pi]"}], "k"], "+", "\[CapitalPhi]"}], 
             ")"}]}]]}], "+", 
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{"8", " ", "\[ImaginaryI]", " ", 
           RowBox[{"(", 
            RowBox[{
             FractionBox[
              RowBox[{"10", " ", "\[Pi]"}], "k"], "+", "\[CapitalPhi]"}], 
            ")"}]}]], "+", 
         RowBox[{"1366", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"4", " ", "\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{
              FractionBox[
               RowBox[{"11", " ", "\[Pi]"}], "k"], "+", "\[CapitalPhi]"}], 
             ")"}]}]]}], "-", 
         RowBox[{"84", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"2", " ", "\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{
              FractionBox[
               RowBox[{"12", " ", "\[Pi]"}], "k"], "+", "\[CapitalPhi]"}], 
             ")"}]}]]}], "+", 
         RowBox[{"1317", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"4", " ", "\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{
              FractionBox[
               RowBox[{"12", " ", "\[Pi]"}], "k"], "+", "\[CapitalPhi]"}], 
             ")"}]}]]}], "-", 
         RowBox[{"67", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"6", " ", "\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{
              FractionBox[
               RowBox[{"12", " ", "\[Pi]"}], "k"], "+", "\[CapitalPhi]"}], 
             ")"}]}]]}], "+", 
         RowBox[{"1130", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"4", " ", "\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{
              FractionBox[
               RowBox[{"13", " ", "\[Pi]"}], "k"], "+", "\[CapitalPhi]"}], 
             ")"}]}]]}], "-", 
         RowBox[{"165", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"2", " ", "\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{
              FractionBox[
               RowBox[{"14", " ", "\[Pi]"}], "k"], "+", "\[CapitalPhi]"}], 
             ")"}]}]]}], "+", 
         RowBox[{"865", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"4", " ", "\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{
              FractionBox[
               RowBox[{"14", " ", "\[Pi]"}], "k"], "+", "\[CapitalPhi]"}], 
             ")"}]}]]}], "-", 
         RowBox[{"2", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"6", " ", "\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{
              FractionBox[
               RowBox[{"14", " ", "\[Pi]"}], "k"], "+", "\[CapitalPhi]"}], 
             ")"}]}]]}], "+", 
         RowBox[{"584", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"4", " ", "\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{
              FractionBox[
               RowBox[{"15", " ", "\[Pi]"}], "k"], "+", "\[CapitalPhi]"}], 
             ")"}]}]]}], "-", 
         RowBox[{"276", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"2", " ", "\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{
              FractionBox[
               RowBox[{"16", " ", "\[Pi]"}], "k"], "+", "\[CapitalPhi]"}], 
             ")"}]}]]}], "+", 
         RowBox[{"350", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"4", " ", "\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{
              FractionBox[
               RowBox[{"16", " ", "\[Pi]"}], "k"], "+", "\[CapitalPhi]"}], 
             ")"}]}]]}], "+", 
         RowBox[{"191", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"4", " ", "\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{
              FractionBox[
               RowBox[{"17", " ", "\[Pi]"}], "k"], "+", "\[CapitalPhi]"}], 
             ")"}]}]]}], "-", 
         RowBox[{"410", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"2", " ", "\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{
              FractionBox[
               RowBox[{"18", " ", "\[Pi]"}], "k"], "+", "\[CapitalPhi]"}], 
             ")"}]}]]}], "+", 
         RowBox[{"92", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"4", " ", "\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{
              FractionBox[
               RowBox[{"18", " ", "\[Pi]"}], "k"], "+", "\[CapitalPhi]"}], 
             ")"}]}]]}], "+", 
         RowBox[{"37", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"4", " ", "\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{
              FractionBox[
               RowBox[{"19", " ", "\[Pi]"}], "k"], "+", "\[CapitalPhi]"}], 
             ")"}]}]]}], "-", 
         RowBox[{"527", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"2", " ", "\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{
              FractionBox[
               RowBox[{"20", " ", "\[Pi]"}], "k"], "+", "\[CapitalPhi]"}], 
             ")"}]}]]}], "+", 
         RowBox[{"12", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"4", " ", "\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{
              FractionBox[
               RowBox[{"20", " ", "\[Pi]"}], "k"], "+", "\[CapitalPhi]"}], 
             ")"}]}]]}], "+", 
         RowBox[{"4", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"4", " ", "\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{
              FractionBox[
               RowBox[{"21", " ", "\[Pi]"}], "k"], "+", "\[CapitalPhi]"}], 
             ")"}]}]]}], "-", 
         RowBox[{"606", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"2", " ", "\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{
              FractionBox[
               RowBox[{"22", " ", "\[Pi]"}], "k"], "+", "\[CapitalPhi]"}], 
             ")"}]}]]}], "+", 
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{"4", " ", "\[ImaginaryI]", " ", 
           RowBox[{"(", 
            RowBox[{
             FractionBox[
              RowBox[{"22", " ", "\[Pi]"}], "k"], "+", "\[CapitalPhi]"}], 
            ")"}]}]], "-", 
         RowBox[{"607", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"2", " ", "\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{
              FractionBox[
               RowBox[{"24", " ", "\[Pi]"}], "k"], "+", "\[CapitalPhi]"}], 
             ")"}]}]]}], "-", 
         RowBox[{"538", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"2", " ", "\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{
              FractionBox[
               RowBox[{"26", " ", "\[Pi]"}], "k"], "+", "\[CapitalPhi]"}], 
             ")"}]}]]}], "-", 
         RowBox[{"414", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"2", " ", "\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{
              FractionBox[
               RowBox[{"28", " ", "\[Pi]"}], "k"], "+", "\[CapitalPhi]"}], 
             ")"}]}]]}], "-", 
         RowBox[{"281", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"2", " ", "\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{
              FractionBox[
               RowBox[{"30", " ", "\[Pi]"}], "k"], "+", "\[CapitalPhi]"}], 
             ")"}]}]]}], "-", 
         RowBox[{"158", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"2", " ", "\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{
              FractionBox[
               RowBox[{"32", " ", "\[Pi]"}], "k"], "+", "\[CapitalPhi]"}], 
             ")"}]}]]}], "-", 
         RowBox[{"81", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"2", " ", "\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{
              FractionBox[
               RowBox[{"34", " ", "\[Pi]"}], "k"], "+", "\[CapitalPhi]"}], 
             ")"}]}]]}], "-", 
         RowBox[{"38", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"2", " ", "\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{
              FractionBox[
               RowBox[{"36", " ", "\[Pi]"}], "k"], "+", "\[CapitalPhi]"}], 
             ")"}]}]]}], "-", 
         RowBox[{"14", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"2", " ", "\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{
              FractionBox[
               RowBox[{"38", " ", "\[Pi]"}], "k"], "+", "\[CapitalPhi]"}], 
             ")"}]}]]}], "-", 
         RowBox[{"3", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"2", " ", "\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{
              FractionBox[
               RowBox[{"40", " ", "\[Pi]"}], "k"], "+", "\[CapitalPhi]"}], 
             ")"}]}]]}], "-", 
         RowBox[{"92", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"2", " ", "\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{
              FractionBox[
               RowBox[{"8", " ", "\[Pi]"}], "k"], "+", 
              RowBox[{"3", " ", "\[CapitalPhi]"}]}], ")"}]}]]}], "-", 
         RowBox[{"16", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"2", " ", "\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{
              FractionBox[
               RowBox[{"12", " ", "\[Pi]"}], "k"], "+", 
              RowBox[{"5", " ", "\[CapitalPhi]"}]}], ")"}]}]]}], "-", 
         RowBox[{"36", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"2", " ", "\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{
              FractionBox[
               RowBox[{"14", " ", "\[Pi]"}], "k"], "+", 
              RowBox[{"5", " ", "\[CapitalPhi]"}]}], ")"}]}]]}], "-", 
         RowBox[{"64", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"2", " ", "\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{
              FractionBox[
               RowBox[{"16", " ", "\[Pi]"}], "k"], "+", 
              RowBox[{"5", " ", "\[CapitalPhi]"}]}], ")"}]}]]}], "-", 
         RowBox[{"84", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"2", " ", "\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{
              FractionBox[
               RowBox[{"18", " ", "\[Pi]"}], "k"], "+", 
              RowBox[{"5", " ", "\[CapitalPhi]"}]}], ")"}]}]]}], "-", 
         RowBox[{"88", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"2", " ", "\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{
              FractionBox[
               RowBox[{"22", " ", "\[Pi]"}], "k"], "+", 
              RowBox[{"5", " ", "\[CapitalPhi]"}]}], ")"}]}]]}], "-", 
         RowBox[{"72", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"2", " ", "\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{
              FractionBox[
               RowBox[{"24", " ", "\[Pi]"}], "k"], "+", 
              RowBox[{"5", " ", "\[CapitalPhi]"}]}], ")"}]}]]}], "-", 
         RowBox[{"48", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"2", " ", "\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{
              FractionBox[
               RowBox[{"26", " ", "\[Pi]"}], "k"], "+", 
              RowBox[{"5", " ", "\[CapitalPhi]"}]}], ")"}]}]]}], "-", 
         RowBox[{"28", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"2", " ", "\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{
              FractionBox[
               RowBox[{"28", " ", "\[Pi]"}], "k"], "+", 
              RowBox[{"5", " ", "\[CapitalPhi]"}]}], ")"}]}]]}], "-", 
         RowBox[{"4", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"2", " ", "\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{
              FractionBox[
               RowBox[{"32", " ", "\[Pi]"}], "k"], "+", 
              RowBox[{"5", " ", "\[CapitalPhi]"}]}], ")"}]}]]}], "+", 
         RowBox[{"2", " ", 
          SuperscriptBox["\[ExponentialE]", 
           FractionBox[
            RowBox[{"4", " ", "\[ImaginaryI]", " ", 
             RowBox[{"(", 
              RowBox[{"\[Pi]", "+", 
               RowBox[{"k", " ", "\[CapitalPhi]"}]}], ")"}]}], "k"]]}], "+", 
         RowBox[{"3", " ", 
          SuperscriptBox["\[ExponentialE]", 
           FractionBox[
            RowBox[{"8", " ", "\[ImaginaryI]", " ", 
             RowBox[{"(", 
              RowBox[{"\[Pi]", "+", 
               RowBox[{"k", " ", "\[CapitalPhi]"}]}], ")"}]}], "k"]]}], "-", 
         RowBox[{"37", " ", 
          SuperscriptBox["\[ExponentialE]", 
           FractionBox[
            RowBox[{"6", " ", "\[ImaginaryI]", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", " ", "\[Pi]"}], "+", 
               RowBox[{"k", " ", "\[CapitalPhi]"}]}], ")"}]}], "k"]]}], "+", 
         RowBox[{"38", " ", 
          SuperscriptBox["\[ExponentialE]", 
           FractionBox[
            RowBox[{"8", " ", "\[ImaginaryI]", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", " ", "\[Pi]"}], "+", 
               RowBox[{"k", " ", "\[CapitalPhi]"}]}], ")"}]}], "k"]]}], "+", 
         RowBox[{"24", " ", 
          SuperscriptBox["\[ExponentialE]", 
           FractionBox[
            RowBox[{"4", " ", "\[ImaginaryI]", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"3", " ", "\[Pi]"}], "+", 
               RowBox[{"k", " ", "\[CapitalPhi]"}]}], ")"}]}], "k"]]}], "+", 
         RowBox[{"158", " ", 
          SuperscriptBox["\[ExponentialE]", 
           FractionBox[
            RowBox[{"8", " ", "\[ImaginaryI]", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"3", " ", "\[Pi]"}], "+", 
               RowBox[{"k", " ", "\[CapitalPhi]"}]}], ")"}]}], "k"]]}], "+", 
         RowBox[{"67", " ", 
          SuperscriptBox["\[ExponentialE]", 
           FractionBox[
            RowBox[{"4", " ", "\[ImaginaryI]", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"4", " ", "\[Pi]"}], "+", 
               RowBox[{"k", " ", "\[CapitalPhi]"}]}], ")"}]}], "k"]]}], "-", 
         RowBox[{"350", " ", 
          SuperscriptBox["\[ExponentialE]", 
           FractionBox[
            RowBox[{"6", " ", "\[ImaginaryI]", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"4", " ", "\[Pi]"}], "+", 
               RowBox[{"k", " ", "\[CapitalPhi]"}]}], ")"}]}], "k"]]}], "+", 
         RowBox[{"414", " ", 
          SuperscriptBox["\[ExponentialE]", 
           FractionBox[
            RowBox[{"8", " ", "\[ImaginaryI]", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"4", " ", "\[Pi]"}], "+", 
               RowBox[{"k", " ", "\[CapitalPhi]"}]}], ")"}]}], "k"]]}], "-", 
         RowBox[{"96", " ", 
          SuperscriptBox["\[ExponentialE]", 
           FractionBox[
            RowBox[{"10", " ", "\[ImaginaryI]", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"4", " ", "\[Pi]"}], "+", 
               RowBox[{"k", " ", "\[CapitalPhi]"}]}], ")"}]}], "k"]]}], "+", 
         RowBox[{"150", " ", 
          SuperscriptBox["\[ExponentialE]", 
           FractionBox[
            RowBox[{"4", " ", "\[ImaginaryI]", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"5", " ", "\[Pi]"}], "+", 
               RowBox[{"k", " ", "\[CapitalPhi]"}]}], ")"}]}], "k"]]}], "+", 
         RowBox[{"607", " ", 
          SuperscriptBox["\[ExponentialE]", 
           FractionBox[
            RowBox[{"8", " ", "\[ImaginaryI]", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"5", " ", "\[Pi]"}], "+", 
               RowBox[{"k", " ", "\[CapitalPhi]"}]}], ")"}]}], "k"]]}], "-", 
         RowBox[{"4", " ", 
          SuperscriptBox["\[ExponentialE]", 
           FractionBox[
            RowBox[{"2", " ", "\[ImaginaryI]", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"6", " ", "\[Pi]"}], "+", 
               RowBox[{"k", " ", "\[CapitalPhi]"}]}], ")"}]}], "k"]]}], "+", 
         RowBox[{"290", " ", 
          SuperscriptBox["\[ExponentialE]", 
           FractionBox[
            RowBox[{"4", " ", "\[ImaginaryI]", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"6", " ", "\[Pi]"}], "+", 
               RowBox[{"k", " ", "\[CapitalPhi]"}]}], ")"}]}], "k"]]}], "-", 
         RowBox[{"1130", " ", 
          SuperscriptBox["\[ExponentialE]", 
           FractionBox[
            RowBox[{"6", " ", "\[ImaginaryI]", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"6", " ", "\[Pi]"}], "+", 
               RowBox[{"k", " ", "\[CapitalPhi]"}]}], ")"}]}], "k"]]}], "+", 
         RowBox[{"527", " ", 
          SuperscriptBox["\[ExponentialE]", 
           FractionBox[
            RowBox[{"8", " ", "\[ImaginaryI]", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"6", " ", "\[Pi]"}], "+", 
               RowBox[{"k", " ", "\[CapitalPhi]"}]}], ")"}]}], "k"]]}], "-", 
         RowBox[{"12", " ", 
          SuperscriptBox["\[ExponentialE]", 
           FractionBox[
            RowBox[{"10", " ", "\[ImaginaryI]", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"6", " ", "\[Pi]"}], "+", 
               RowBox[{"k", " ", "\[CapitalPhi]"}]}], ")"}]}], "k"]]}], "+", 
         RowBox[{"497", " ", 
          SuperscriptBox["\[ExponentialE]", 
           FractionBox[
            RowBox[{"4", " ", "\[ImaginaryI]", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"7", " ", "\[Pi]"}], "+", 
               RowBox[{"k", " ", "\[CapitalPhi]"}]}], ")"}]}], "k"]]}], "+", 
         RowBox[{"276", " ", 
          SuperscriptBox["\[ExponentialE]", 
           FractionBox[
            RowBox[{"8", " ", "\[ImaginaryI]", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"7", " ", "\[Pi]"}], "+", 
               RowBox[{"k", " ", "\[CapitalPhi]"}]}], ")"}]}], "k"]]}], "-", 
         RowBox[{"12", " ", 
          SuperscriptBox["\[ExponentialE]", 
           FractionBox[
            RowBox[{"2", " ", "\[ImaginaryI]", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"8", " ", "\[Pi]"}], "+", 
               RowBox[{"k", " ", "\[CapitalPhi]"}]}], ")"}]}], "k"]]}], "+", 
         RowBox[{"764", " ", 
          SuperscriptBox["\[ExponentialE]", 
           FractionBox[
            RowBox[{"4", " ", "\[ImaginaryI]", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"8", " ", "\[Pi]"}], "+", 
               RowBox[{"k", " ", "\[CapitalPhi]"}]}], ")"}]}], "k"]]}], "-", 
         RowBox[{"1262", " ", 
          SuperscriptBox["\[ExponentialE]", 
           FractionBox[
            RowBox[{"6", " ", "\[ImaginaryI]", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"8", " ", "\[Pi]"}], "+", 
               RowBox[{"k", " ", "\[CapitalPhi]"}]}], ")"}]}], "k"]]}], "+", 
         RowBox[{"84", " ", 
          SuperscriptBox["\[ExponentialE]", 
           FractionBox[
            RowBox[{"8", " ", "\[ImaginaryI]", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"8", " ", "\[Pi]"}], "+", 
               RowBox[{"k", " ", "\[CapitalPhi]"}]}], ")"}]}], "k"]]}], "+", 
         RowBox[{"1039", " ", 
          SuperscriptBox["\[ExponentialE]", 
           FractionBox[
            RowBox[{"4", " ", "\[ImaginaryI]", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"9", " ", "\[Pi]"}], "+", 
               RowBox[{"k", " ", "\[CapitalPhi]"}]}], ")"}]}], "k"]]}], "+", 
         RowBox[{"12", " ", 
          SuperscriptBox["\[ExponentialE]", 
           FractionBox[
            RowBox[{"8", " ", "\[ImaginaryI]", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"9", " ", "\[Pi]"}], "+", 
               RowBox[{"k", " ", "\[CapitalPhi]"}]}], ")"}]}], "k"]]}]}], 
        ")"}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"2", " ", "D", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         SuperscriptBox["\[ExponentialE]", 
          FractionBox[
           RowBox[{"4", " ", "\[ImaginaryI]", " ", "\[Pi]"}], "k"]]}], ")"}], 
       " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         SuperscriptBox["\[ExponentialE]", 
          FractionBox[
           RowBox[{"4", " ", "\[ImaginaryI]", " ", "\[Pi]"}], "k"]]}], ")"}], 
       " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         SuperscriptBox["\[ExponentialE]", 
          FractionBox[
           RowBox[{"8", " ", "\[ImaginaryI]", " ", "\[Pi]"}], "k"]]}], ")"}], 
       " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         SuperscriptBox["\[ExponentialE]", 
          FractionBox[
           RowBox[{"4", " ", "\[ImaginaryI]", " ", "\[Pi]"}], "k"]], "+", 
         SuperscriptBox["\[ExponentialE]", 
          FractionBox[
           RowBox[{"8", " ", "\[ImaginaryI]", " ", "\[Pi]"}], "k"]]}], ")"}], 
       " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         SuperscriptBox["\[ExponentialE]", 
          FractionBox[
           RowBox[{"4", " ", "\[ImaginaryI]", " ", "\[Pi]"}], "k"]], "+", 
         SuperscriptBox["\[ExponentialE]", 
          FractionBox[
           RowBox[{"8", " ", "\[ImaginaryI]", " ", "\[Pi]"}], "k"]], "+", 
         SuperscriptBox["\[ExponentialE]", 
          FractionBox[
           RowBox[{"12", " ", "\[ImaginaryI]", " ", "\[Pi]"}], "k"]], "+", 
         SuperscriptBox["\[ExponentialE]", 
          FractionBox[
           RowBox[{"16", " ", "\[ImaginaryI]", " ", "\[Pi]"}], "k"]]}], 
        ")"}]}], ")"}]}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.972624557086165*^9, 3.972624561895472*^9}},
 CellLabel->"In[16]:=",ExpressionUUID->"5733ffb4-5bc3-40a7-b53d-3a5746c997ab"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Large-z limit", "Subsection",
 CellChangeTimes->{{3.972574639155012*^9, 
  3.972574647024622*^9}},ExpressionUUID->"2b9e0e59-8a35-4810-953e-\
3fa64a870633"],

Cell[BoxData[
 RowBox[{
  RowBox[{"largez", "[", "X_", "]"}], ":=", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"X", "/.", 
      RowBox[{"D", "->", 
       RowBox[{
        FractionBox[
         SuperscriptBox["z", 
          RowBox[{"2", "/", "k"}]], 
         RowBox[{"2", 
          RowBox[{"Sin", "[", "\[CapitalPhi]", "]"}], "\[Epsilon]"}]], "+", 
        RowBox[{
         RowBox[{"O", "[", "\[Epsilon]", "]"}], 
         SuperscriptBox["z", 
          RowBox[{
           RowBox[{"-", "2"}], "/", "k"}]]}]}]}]}], "//", "Normal"}], ")"}], "/.", 
   RowBox[{"\[Epsilon]", "->", "1"}]}]}]], "Input",
 CellChangeTimes->{{3.972574433167755*^9, 3.972574454663975*^9}},
 CellLabel->"In[17]:=",ExpressionUUID->"6f527471-10f6-4a92-8081-25ad7e592949"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"largez", "@", 
    RowBox[{"{", 
     RowBox[{
      SubscriptBox["A", "1"], ",", 
      RowBox[{
       SubscriptBox["B", "1"], "-", 
       RowBox[{
        SubscriptBox["C", "1"], " ", 
        RowBox[{"Cot", "[", "\[CapitalPhi]", "]"}]}]}], ",", 
      SubscriptBox["C", "1"]}], "}"}]}], "-", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      SuperscriptBox["z", 
       RowBox[{"2", "/", "k"}]], "4"], ",", 
     RowBox[{"-", 
      FractionBox[
       SuperscriptBox["z", 
        RowBox[{"2", "/", "k"}]], "4"]}], ",", 
     RowBox[{
      RowBox[{"-", 
       FractionBox["1", "2"]}], " ", 
      SuperscriptBox["z", 
       RowBox[{"2", "/", "k"}]], 
      RowBox[{"Sum", "[", 
       RowBox[{
        RowBox[{"Cot", "[", 
         FractionBox[
          RowBox[{"2", "\[Pi]", " ", "m"}], "k"], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"m", ",", "1", ",", "1"}], "}"}]}], "]"}]}]}], "}"}]}], "//",
   "Simplify"}]], "Input",
 CellChangeTimes->{{3.9726212749570007`*^9, 3.972621292285709*^9}},
 CellLabel->"In[18]:=",ExpressionUUID->"d3f94529-bc3c-4b30-b930-48f18fcf8ff2"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0", ",", "0", ",", "0"}], "}"}]], "Output",
 CellChangeTimes->{3.972621292620076*^9, 3.972624661651054*^9, 
  3.972624758242184*^9, 3.972635277315542*^9, 3.972635785551734*^9, 
  3.972635815629195*^9},
 CellLabel->"Out[18]=",ExpressionUUID->"27617463-5007-4c27-9578-06e47215dbb3"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"largez", "@", 
    RowBox[{"{", 
     RowBox[{
      SubscriptBox["A", "2"], ",", 
      RowBox[{
       SubscriptBox["B", "2"], "-", 
       RowBox[{
        SubscriptBox["C", "2"], " ", 
        RowBox[{"Cot", "[", "\[CapitalPhi]", "]"}]}]}], ",", 
      SubscriptBox["C", "2"]}], "}"}]}], "-", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      SuperscriptBox["z", 
       RowBox[{"4", "/", "k"}]], "4"], ",", 
     RowBox[{"-", 
      FractionBox[
       SuperscriptBox["z", 
        RowBox[{"4", "/", "k"}]], "4"]}], ",", 
     RowBox[{
      RowBox[{"-", 
       FractionBox["1", "2"]}], " ", 
      SuperscriptBox["z", 
       RowBox[{"4", "/", "k"}]], 
      RowBox[{"Sum", "[", 
       RowBox[{
        RowBox[{"Cot", "[", 
         FractionBox[
          RowBox[{"2", "\[Pi]", " ", "m"}], "k"], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"m", ",", "1", ",", "2"}], "}"}]}], "]"}]}]}], "}"}]}], "//",
   "Simplify"}]], "Input",
 CellChangeTimes->{{3.972621299644726*^9, 3.972621318014784*^9}},
 CellLabel->"In[19]:=",ExpressionUUID->"94cd48a2-bc6a-4ba7-bb97-992b15fbec21"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0", ",", "0", ",", "0"}], "}"}]], "Output",
 CellChangeTimes->{3.972621318715274*^9, 3.9726246616975203`*^9, 
  3.9726247582963047`*^9, 3.97263527736003*^9, 3.972635785597115*^9, 
  3.972635815674041*^9},
 CellLabel->"Out[19]=",ExpressionUUID->"b0edf488-a689-4e4b-8e8a-7fefb30865eb"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"largez", "@", 
    RowBox[{"{", 
     RowBox[{
      SubscriptBox["A", "3"], ",", 
      RowBox[{
       SubscriptBox["B", "3"], "-", 
       RowBox[{
        SubscriptBox["C", "3"], " ", 
        RowBox[{"Cot", "[", "\[CapitalPhi]", "]"}]}]}], ",", 
      SubscriptBox["C", "3"]}], "}"}]}], "-", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      SuperscriptBox["z", 
       RowBox[{"6", "/", "k"}]], "4"], ",", 
     RowBox[{"-", 
      FractionBox[
       SuperscriptBox["z", 
        RowBox[{"6", "/", "k"}]], "4"]}], ",", 
     RowBox[{
      RowBox[{"-", 
       FractionBox["1", "2"]}], " ", 
      SuperscriptBox["z", 
       RowBox[{"6", "/", "k"}]], 
      RowBox[{"Sum", "[", 
       RowBox[{
        RowBox[{"Cot", "[", 
         FractionBox[
          RowBox[{"2", "\[Pi]", " ", "m"}], "k"], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"m", ",", "1", ",", "3"}], "}"}]}], "]"}]}]}], "}"}]}], "//",
   "Simplify"}]], "Input",
 CellChangeTimes->{{3.972574381753819*^9, 3.9725744183695707`*^9}, {
  3.972574459721159*^9, 3.972574506182904*^9}},
 CellLabel->"In[20]:=",ExpressionUUID->"da13cb24-dec2-4d90-840e-c8ef8b055a45"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0", ",", "0", ",", "0"}], "}"}]], "Output",
 CellChangeTimes->{{3.972574463093101*^9, 3.972574506776647*^9}, 
   3.972574718679782*^9, 3.972574970119061*^9, {3.972616796111664*^9, 
   3.972616810008636*^9}, 3.972620759844551*^9, 3.9726212647782373`*^9, 
   3.972624661833419*^9, 3.972624758426781*^9, 3.972635277489976*^9, 
   3.9726357857262783`*^9, 3.972635815806509*^9},
 CellLabel->"Out[20]=",ExpressionUUID->"aa13d45a-f71e-4c7b-a6b9-1c16af449440"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"largez", "@", 
    RowBox[{"{", 
     RowBox[{
      SubscriptBox["A", "4"], ",", 
      RowBox[{
       SubscriptBox["B", "4"], "-", 
       RowBox[{
        SubscriptBox["C", "4"], " ", 
        RowBox[{"Cot", "[", "\[CapitalPhi]", "]"}]}]}], ",", 
      SubscriptBox["C", "4"]}], "}"}]}], "-", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      SuperscriptBox["z", 
       RowBox[{"8", "/", "k"}]], "4"], ",", 
     RowBox[{"-", 
      FractionBox[
       SuperscriptBox["z", 
        RowBox[{"8", "/", "k"}]], "4"]}], ",", 
     RowBox[{
      RowBox[{"-", 
       FractionBox["1", "2"]}], " ", 
      SuperscriptBox["z", 
       RowBox[{"8", "/", "k"}]], 
      RowBox[{"Sum", "[", 
       RowBox[{
        RowBox[{"Cot", "[", 
         FractionBox[
          RowBox[{"2", "\[Pi]", " ", "m"}], "k"], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"m", ",", "1", ",", "4"}], "}"}]}], "]"}]}]}], "}"}]}], "//",
   "Simplify"}]], "Input",
 CellChangeTimes->{{3.972620707897661*^9, 3.972620739576852*^9}},
 CellLabel->"In[21]:=",ExpressionUUID->"1bda31c7-7b91-4d4c-bcd0-fa28253e0101"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0", ",", "0", ",", "0"}], "}"}]], "Output",
 CellChangeTimes->{3.9726207600961037`*^9, 3.972621265029086*^9, 
  3.9726246620887623`*^9, 3.972624758662676*^9, 3.972635277730013*^9, 
  3.972635785962926*^9, 3.9726358160860577`*^9},
 CellLabel->"Out[21]=",ExpressionUUID->"d7708a77-03f8-4c59-adec-93be211250a4"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"largez", "@", 
    RowBox[{"{", 
     RowBox[{
      SubscriptBox["A", "5"], ",", 
      RowBox[{
       SubscriptBox["B", "5"], "-", 
       RowBox[{
        SubscriptBox["C", "5"], " ", 
        RowBox[{"Cot", "[", "\[CapitalPhi]", "]"}]}]}], ",", 
      SubscriptBox["C", "5"]}], "}"}]}], "-", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      SuperscriptBox["z", 
       RowBox[{"10", "/", "k"}]], "4"], ",", 
     RowBox[{"-", 
      FractionBox[
       SuperscriptBox["z", 
        RowBox[{"10", "/", "k"}]], "4"]}], ",", 
     RowBox[{
      RowBox[{"-", 
       FractionBox["1", "2"]}], " ", 
      SuperscriptBox["z", 
       RowBox[{"10", "/", "k"}]], 
      RowBox[{"Sum", "[", 
       RowBox[{
        RowBox[{"Cot", "[", 
         FractionBox[
          RowBox[{"2", "\[Pi]", " ", "m"}], "k"], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"m", ",", "1", ",", "5"}], "}"}]}], "]"}]}]}], "}"}]}], "//",
   "Simplify"}]], "Input",
 CellChangeTimes->{{3.9726246770381937`*^9, 3.972624696951105*^9}},
 CellLabel->"In[22]:=",ExpressionUUID->"346d3688-6afb-4828-89ce-1443dbd98a2c"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0", ",", "0", ",", "0"}], "}"}]], "Output",
 CellChangeTimes->{3.972624698522503*^9, 3.97262475933506*^9, 
  3.9726352783667727`*^9, 3.972635786602828*^9, 3.9726358167279873`*^9},
 CellLabel->"Out[22]=",ExpressionUUID->"85ff592a-30cf-424f-861f-503c624c4ae4"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "Coefficient functions ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{
     SubscriptBox["A", "n"], " ", "for", " ", "n"}], "<=", "6"}], 
   TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "6552ab51-57d3-4233-a02f-1f6de66e2038"]
}], "Subsection",
 CellChangeTimes->{{3.972574653359343*^9, 
  3.9725746659998713`*^9}},ExpressionUUID->"3607309e-849b-4572-ab93-\
9e70170360ef"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   SubscriptBox["A", "1"], "=", 
   RowBox[{
    FractionBox["1", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", 
       FractionBox["1", "D"]}], "+", "D"}], ")"}], " ", 
    RowBox[{"Sin", "[", "\[CapitalPhi]", "]"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.972574779190568*^9, 3.972574791002749*^9}},
 CellLabel->"In[23]:=",ExpressionUUID->"df64b800-19ee-4f3e-af20-037ed5b6471d"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   SubscriptBox["A", "2"], "=", 
   RowBox[{
    RowBox[{"-", 
     SuperscriptBox[
      RowBox[{"Cos", "[", 
       FractionBox[
        RowBox[{"2", " ", "\[Pi]"}], "k"], "]"}], "2"]}], "+", 
    FractionBox[
     RowBox[{
      RowBox[{"Cos", "[", 
       FractionBox[
        RowBox[{"4", " ", "\[Pi]"}], "k"], "]"}], "-", 
      RowBox[{"Cos", "[", 
       RowBox[{"2", " ", "\[CapitalPhi]"}], "]"}]}], 
     RowBox[{"2", " ", 
      SuperscriptBox["D", "2"]}]], "+", 
    RowBox[{"Cos", "[", 
     RowBox[{"2", " ", "\[CapitalPhi]"}], "]"}], "+", 
    RowBox[{
     SuperscriptBox["D", "2"], " ", 
     SuperscriptBox[
      RowBox[{"Sin", "[", "\[CapitalPhi]", "]"}], "2"]}]}]}], ";"}]], "Input",\

 CellChangeTimes->{{3.9725747919459*^9, 3.972574802447554*^9}},
 CellLabel->"In[24]:=",ExpressionUUID->"fa99d0a0-3249-4c87-a220-cc2d535aa44e"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   SubscriptBox["A", "3"], "=", 
   RowBox[{
    RowBox[{
     FractionBox["1", "2"], " ", "D", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"2", " ", 
            RowBox[{"Cos", "[", 
             FractionBox[
              RowBox[{"4", " ", "\[Pi]"}], "k"], "]"}]}]}], ")"}], "2"]}], 
       "+", 
       RowBox[{"6", " ", 
        RowBox[{"Cos", "[", 
         RowBox[{"2", " ", "\[CapitalPhi]"}], "]"}]}]}], ")"}], " ", 
     RowBox[{"Sin", "[", "\[CapitalPhi]", "]"}]}], "+", 
    RowBox[{"2", " ", 
     SuperscriptBox["D", "3"], " ", 
     SuperscriptBox[
      RowBox[{"Sin", "[", "\[CapitalPhi]", "]"}], "3"]}], "+", 
    FractionBox[
     RowBox[{
      RowBox[{"4", " ", 
       RowBox[{"Cos", "[", 
        FractionBox[
         RowBox[{"2", " ", "\[Pi]"}], "k"], "]"}], " ", 
       RowBox[{"Cos", "[", "\[CapitalPhi]", "]"}], " ", 
       SuperscriptBox[
        RowBox[{"Sin", "[", 
         FractionBox[
          RowBox[{"2", " ", "\[Pi]"}], "k"], "]"}], "3"]}], "+", 
      RowBox[{"6", " ", 
       SuperscriptBox[
        RowBox[{"Cos", "[", 
         FractionBox[
          RowBox[{"2", " ", "\[Pi]"}], "k"], "]"}], "2"], " ", 
       RowBox[{"Cos", "[", 
        FractionBox[
         RowBox[{"4", " ", "\[Pi]"}], "k"], "]"}], " ", 
       RowBox[{"Sin", "[", "\[CapitalPhi]", "]"}]}], "-", 
      RowBox[{
       FractionBox["3", "2"], " ", 
       RowBox[{"Sin", "[", 
        RowBox[{"3", " ", "\[CapitalPhi]"}], "]"}]}]}], "D"], "-", 
    FractionBox[
     RowBox[{"2", " ", 
      SuperscriptBox[
       RowBox[{"Sin", "[", 
        RowBox[{
         FractionBox[
          RowBox[{"2", " ", "\[Pi]"}], "k"], "-", "\[CapitalPhi]"}], "]"}], 
       "2"], " ", 
      RowBox[{"Sin", "[", 
       RowBox[{
        FractionBox[
         RowBox[{"4", " ", "\[Pi]"}], "k"], "+", "\[CapitalPhi]"}], "]"}]}], 
     SuperscriptBox["D", "3"]]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.9725748037310877`*^9, 3.972574812508678*^9}},
 CellLabel->"In[25]:=",ExpressionUUID->"d4d06535-d4b1-472a-b32a-93c31dc1c45d"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   SubscriptBox["A", "4"], "=", 
   RowBox[{
    RowBox[{
     SuperscriptBox[
      RowBox[{"Cos", "[", 
       FractionBox[
        RowBox[{"4", " ", "\[Pi]"}], "k"], "]"}], "2"], " ", 
     RowBox[{"(", 
      RowBox[{"7", "+", 
       RowBox[{"8", " ", 
        RowBox[{"Cos", "[", 
         FractionBox[
          RowBox[{"4", " ", "\[Pi]"}], "k"], "]"}]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"Cos", "[", 
         FractionBox[
          RowBox[{"8", " ", "\[Pi]"}], "k"], "]"}]}]}], ")"}]}], "-", 
    RowBox[{"2", " ", 
     SuperscriptBox[
      RowBox[{"Cos", "[", 
       FractionBox[
        RowBox[{"2", " ", "\[Pi]"}], "k"], "]"}], "2"], " ", 
     RowBox[{"(", 
      RowBox[{"7", "-", 
       RowBox[{"2", " ", 
        RowBox[{"Cos", "[", 
         FractionBox[
          RowBox[{"4", " ", "\[Pi]"}], "k"], "]"}]}], "+", 
       RowBox[{"5", " ", 
        RowBox[{"Cos", "[", 
         FractionBox[
          RowBox[{"8", " ", "\[Pi]"}], "k"], "]"}]}]}], ")"}], " ", 
     RowBox[{"Cos", "[", 
      RowBox[{"2", " ", "\[CapitalPhi]"}], "]"}]}], "+", 
    RowBox[{"3", " ", 
     RowBox[{"Cos", "[", 
      RowBox[{"4", " ", "\[CapitalPhi]"}], "]"}]}], "-", 
    RowBox[{"2", " ", 
     SuperscriptBox["D", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"Cos", "[", 
            FractionBox[
             RowBox[{"2", " ", "\[Pi]"}], "k"], "]"}], "+", 
           RowBox[{"Cos", "[", 
            FractionBox[
             RowBox[{"6", " ", "\[Pi]"}], "k"], "]"}]}], ")"}], "2"]}], "-", 
       RowBox[{"4", " ", 
        RowBox[{"Cos", "[", 
         RowBox[{"2", " ", "\[CapitalPhi]"}], "]"}]}]}], ")"}], " ", 
     SuperscriptBox[
      RowBox[{"Sin", "[", "\[CapitalPhi]", "]"}], "2"]}], "+", 
    RowBox[{"4", " ", 
     SuperscriptBox["D", "4"], " ", 
     SuperscriptBox[
      RowBox[{"Sin", "[", "\[CapitalPhi]", "]"}], "4"]}], "+", 
    RowBox[{"2", " ", 
     SuperscriptBox[
      RowBox[{"Sin", "[", 
       FractionBox[
        RowBox[{"4", " ", "\[Pi]"}], "k"], "]"}], "3"], " ", 
     RowBox[{"Sin", "[", 
      RowBox[{"2", " ", "\[CapitalPhi]"}], "]"}]}], "+", 
    RowBox[{
     FractionBox["1", 
      RowBox[{"2", " ", 
       SuperscriptBox["D", "2"]}]], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "3"}], "-", 
       RowBox[{"8", " ", 
        RowBox[{"Cos", "[", 
         FractionBox[
          RowBox[{"8", " ", "\[Pi]"}], "k"], "]"}]}], "-", 
       RowBox[{"2", " ", 
        RowBox[{"Cos", "[", 
         FractionBox[
          RowBox[{"12", " ", "\[Pi]"}], "k"], "]"}]}], "-", 
       RowBox[{"Cos", "[", 
        FractionBox[
         RowBox[{"16", " ", "\[Pi]"}], "k"], "]"}], "-", 
       RowBox[{"2", " ", 
        RowBox[{"Cos", "[", 
         FractionBox[
          RowBox[{"4", " ", "\[Pi]"}], "k"], "]"}], " ", 
        RowBox[{"(", 
         RowBox[{"3", "-", 
          RowBox[{"4", " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"Cos", "[", 
              FractionBox[
               RowBox[{"4", " ", "\[Pi]"}], "k"], "]"}], "+", 
             RowBox[{"Cos", "[", 
              FractionBox[
               RowBox[{"8", " ", "\[Pi]"}], "k"], "]"}]}], ")"}], " ", 
           RowBox[{"Cos", "[", 
            RowBox[{"2", " ", "\[CapitalPhi]"}], "]"}]}]}], ")"}]}], "-", 
       RowBox[{"4", " ", 
        RowBox[{"Cos", "[", 
         RowBox[{"4", " ", "\[CapitalPhi]"}], "]"}]}], "-", 
       RowBox[{"8", " ", 
        SuperscriptBox[
         RowBox[{"Sin", "[", 
          FractionBox[
           RowBox[{"4", " ", "\[Pi]"}], "k"], "]"}], "3"], " ", 
        RowBox[{"Sin", "[", 
         RowBox[{"2", " ", "\[CapitalPhi]"}], "]"}]}]}], ")"}]}], "-", 
    FractionBox[
     RowBox[{"4", " ", 
      SuperscriptBox[
       RowBox[{"Sin", "[", 
        RowBox[{
         FractionBox[
          RowBox[{"2", " ", "\[Pi]"}], "k"], "-", "\[CapitalPhi]"}], "]"}], 
       "3"], " ", 
      RowBox[{"Sin", "[", 
       RowBox[{
        FractionBox[
         RowBox[{"6", " ", "\[Pi]"}], "k"], "+", "\[CapitalPhi]"}], "]"}]}], 
     SuperscriptBox["D", "4"]]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.972574814171323*^9, 3.972574824310143*^9}},
 CellLabel->"In[26]:=",ExpressionUUID->"2ed5f1af-75f5-4146-b5bc-00c499380c22"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   SubscriptBox["A", "5"], "=", 
   RowBox[{
    RowBox[{
     RowBox[{"-", "2"}], " ", 
     SuperscriptBox["D", "3"], " ", 
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"2", " ", 
           RowBox[{"Cos", "[", 
            FractionBox[
             RowBox[{"4", " ", "\[Pi]"}], "k"], "]"}]}], "+", 
          RowBox[{"2", " ", 
           RowBox[{"Cos", "[", 
            FractionBox[
             RowBox[{"8", " ", "\[Pi]"}], "k"], "]"}]}]}], ")"}], "2"], "-", 
       RowBox[{"10", " ", 
        RowBox[{"Cos", "[", 
         RowBox[{"2", " ", "\[CapitalPhi]"}], "]"}]}]}], ")"}], " ", 
     SuperscriptBox[
      RowBox[{"Sin", "[", "\[CapitalPhi]", "]"}], "3"]}], "+", 
    RowBox[{"8", " ", 
     SuperscriptBox["D", "5"], " ", 
     SuperscriptBox[
      RowBox[{"Sin", "[", "\[CapitalPhi]", "]"}], "5"]}], "+", 
    RowBox[{
     FractionBox["1", "2"], " ", "D", " ", 
     RowBox[{"Sin", "[", "\[CapitalPhi]", "]"}], " ", 
     RowBox[{"(", 
      RowBox[{"31", "+", 
       RowBox[{"4", " ", 
        RowBox[{"Cos", "[", 
         FractionBox[
          RowBox[{"20", " ", "\[Pi]"}], "k"], "]"}]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"Cos", "[", 
         FractionBox[
          RowBox[{"24", " ", "\[Pi]"}], "k"], "]"}]}], "+", 
       RowBox[{
        RowBox[{"Cos", "[", 
         FractionBox[
          RowBox[{"4", " ", "\[Pi]"}], "k"], "]"}], " ", 
        RowBox[{"(", 
         RowBox[{"44", "-", 
          RowBox[{"56", " ", 
           RowBox[{"Cos", "[", 
            RowBox[{"2", " ", "\[CapitalPhi]"}], "]"}]}]}], ")"}]}], "-", 
       RowBox[{"40", " ", 
        RowBox[{"Cos", "[", 
         RowBox[{"2", " ", "\[CapitalPhi]"}], "]"}]}], "+", 
       RowBox[{"20", " ", 
        RowBox[{"Cos", "[", 
         RowBox[{"4", " ", "\[CapitalPhi]"}], "]"}]}], "+", 
       RowBox[{"4", " ", 
        RowBox[{"Sin", "[", "\[CapitalPhi]", "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"Cos", "[", "\[CapitalPhi]", "]"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"4", " ", 
              RowBox[{"Sin", "[", 
               FractionBox[
                RowBox[{"4", " ", "\[Pi]"}], "k"], "]"}]}], "-", 
             RowBox[{"Sin", "[", 
              FractionBox[
               RowBox[{"16", " ", "\[Pi]"}], "k"], "]"}]}], ")"}]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"18", " ", 
              RowBox[{"Cos", "[", 
               FractionBox[
                RowBox[{"8", " ", "\[Pi]"}], "k"], "]"}]}], "+", 
             RowBox[{"12", " ", 
              RowBox[{"Cos", "[", 
               FractionBox[
                RowBox[{"12", " ", "\[Pi]"}], "k"], "]"}]}], "+", 
             RowBox[{"7", " ", 
              RowBox[{"Cos", "[", 
               FractionBox[
                RowBox[{"16", " ", "\[Pi]"}], "k"], "]"}]}]}], ")"}], " ", 
           RowBox[{"Sin", "[", "\[CapitalPhi]", "]"}]}]}], ")"}]}]}], ")"}]}],
     "+", 
    RowBox[{
     FractionBox["1", 
      RowBox[{"2", " ", "D"}]], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "8"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"14", " ", 
              RowBox[{"Cos", "[", 
               FractionBox[
                RowBox[{"6", " ", "\[Pi]"}], "k"], "]"}]}], "+", 
             RowBox[{"6", " ", 
              RowBox[{"Cos", "[", 
               FractionBox[
                RowBox[{"10", " ", "\[Pi]"}], "k"], "]"}]}], "+", 
             RowBox[{"3", " ", 
              RowBox[{"Cos", "[", 
               FractionBox[
                RowBox[{"14", " ", "\[Pi]"}], "k"], "]"}]}], "+", 
             RowBox[{"Cos", "[", 
              FractionBox[
               RowBox[{"18", " ", "\[Pi]"}], "k"], "]"}]}], ")"}], " ", 
           RowBox[{"Cos", "[", "\[CapitalPhi]", "]"}]}], "+", 
          RowBox[{"3", " ", 
           RowBox[{"Cos", "[", 
            FractionBox[
             RowBox[{"2", " ", "\[Pi]"}], "k"], "]"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"7", " ", 
              RowBox[{"Cos", "[", "\[CapitalPhi]", "]"}]}], "-", 
             RowBox[{"2", " ", 
              RowBox[{"(", 
               RowBox[{"2", "+", 
                RowBox[{"2", " ", 
                 RowBox[{"Cos", "[", 
                  FractionBox[
                   RowBox[{"4", " ", "\[Pi]"}], "k"], "]"}]}], "+", 
                RowBox[{"Cos", "[", 
                 FractionBox[
                  RowBox[{"8", " ", "\[Pi]"}], "k"], "]"}]}], ")"}], " ", 
              RowBox[{"Cos", "[", 
               RowBox[{"3", " ", "\[CapitalPhi]"}], "]"}]}]}], ")"}]}]}], 
         ")"}], " ", 
        SuperscriptBox[
         RowBox[{"Sin", "[", 
          FractionBox[
           RowBox[{"2", " ", "\[Pi]"}], "k"], "]"}], "3"]}], "-", 
       RowBox[{"37", " ", 
        RowBox[{"Sin", "[", "\[CapitalPhi]", "]"}]}], "-", 
       RowBox[{"8", " ", 
        RowBox[{"Cos", "[", 
         FractionBox[
          RowBox[{"20", " ", "\[Pi]"}], "k"], "]"}], " ", 
        RowBox[{"Sin", "[", "\[CapitalPhi]", "]"}]}], "-", 
       RowBox[{"3", " ", 
        RowBox[{"Cos", "[", 
         FractionBox[
          RowBox[{"24", " ", "\[Pi]"}], "k"], "]"}], " ", 
        RowBox[{"Sin", "[", "\[CapitalPhi]", "]"}]}], "+", 
       RowBox[{"6", " ", 
        RowBox[{"Cos", "[", 
         FractionBox[
          RowBox[{"8", " ", "\[Pi]"}], "k"], "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "7"}], "+", 
          RowBox[{"6", " ", 
           RowBox[{"Cos", "[", 
            RowBox[{"2", " ", "\[CapitalPhi]"}], "]"}]}]}], ")"}], " ", 
        RowBox[{"Sin", "[", "\[CapitalPhi]", "]"}]}], "+", 
       RowBox[{"4", " ", 
        RowBox[{"Cos", "[", 
         FractionBox[
          RowBox[{"12", " ", "\[Pi]"}], "k"], "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "7"}], "+", 
          RowBox[{"6", " ", 
           RowBox[{"Cos", "[", 
            RowBox[{"2", " ", "\[CapitalPhi]"}], "]"}]}]}], ")"}], " ", 
        RowBox[{"Sin", "[", "\[CapitalPhi]", "]"}]}], "+", 
       RowBox[{
        RowBox[{"Cos", "[", 
         FractionBox[
          RowBox[{"16", " ", "\[Pi]"}], "k"], "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "13"}], "+", 
          RowBox[{"18", " ", 
           RowBox[{"Cos", "[", 
            RowBox[{"2", " ", "\[CapitalPhi]"}], "]"}]}]}], ")"}], " ", 
        RowBox[{"Sin", "[", "\[CapitalPhi]", "]"}]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"Cos", "[", 
         FractionBox[
          RowBox[{"4", " ", "\[Pi]"}], "k"], "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "17"}], "+", 
          RowBox[{"36", " ", 
           RowBox[{"Cos", "[", 
            RowBox[{"2", " ", "\[CapitalPhi]"}], "]"}]}]}], ")"}], " ", 
        RowBox[{"Sin", "[", "\[CapitalPhi]", "]"}]}], "+", 
       RowBox[{"20", " ", 
        RowBox[{"Sin", "[", 
         RowBox[{"3", " ", "\[CapitalPhi]"}], "]"}]}], "-", 
       RowBox[{"10", " ", 
        RowBox[{"Sin", "[", 
         RowBox[{"5", " ", "\[CapitalPhi]"}], "]"}]}]}], ")"}]}], "-", 
    FractionBox[
     RowBox[{"8", " ", 
      SuperscriptBox[
       RowBox[{"Sin", "[", 
        RowBox[{
         FractionBox[
          RowBox[{"2", " ", "\[Pi]"}], "k"], "-", "\[CapitalPhi]"}], "]"}], 
       "4"], " ", 
      RowBox[{"Sin", "[", 
       RowBox[{
        FractionBox[
         RowBox[{"8", " ", "\[Pi]"}], "k"], "+", "\[CapitalPhi]"}], "]"}]}], 
     SuperscriptBox["D", "5"]], "+", 
    RowBox[{
     FractionBox["1", 
      SuperscriptBox["D", "3"]], "2", " ", 
     SuperscriptBox[
      RowBox[{"Sin", "[", 
       RowBox[{
        FractionBox[
         RowBox[{"2", " ", "\[Pi]"}], "k"], "-", "\[CapitalPhi]"}], "]"}], 
      "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "3"}], " ", 
        RowBox[{"Sin", "[", 
         RowBox[{
          FractionBox[
           RowBox[{"4", " ", "\[Pi]"}], "k"], "-", "\[CapitalPhi]"}], "]"}]}],
        "-", 
       RowBox[{"2", " ", 
        RowBox[{"Sin", "[", 
         RowBox[{
          FractionBox[
           RowBox[{"8", " ", "\[Pi]"}], "k"], "-", "\[CapitalPhi]"}], "]"}]}],
        "-", 
       RowBox[{"4", " ", 
        RowBox[{"Sin", "[", 
         RowBox[{
          FractionBox[
           RowBox[{"12", " ", "\[Pi]"}], "k"], "-", "\[CapitalPhi]"}], 
         "]"}]}], "+", 
       RowBox[{"4", " ", 
        RowBox[{"Sin", "[", "\[CapitalPhi]", "]"}]}], "+", 
       RowBox[{"5", " ", 
        RowBox[{"Sin", "[", 
         RowBox[{
          FractionBox[
           RowBox[{"4", " ", "\[Pi]"}], "k"], "+", "\[CapitalPhi]"}], "]"}]}],
        "+", 
       RowBox[{"6", " ", 
        RowBox[{"Sin", "[", 
         RowBox[{
          FractionBox[
           RowBox[{"8", " ", "\[Pi]"}], "k"], "+", "\[CapitalPhi]"}], "]"}]}],
        "+", 
       RowBox[{"3", " ", 
        RowBox[{"Sin", "[", 
         RowBox[{
          FractionBox[
           RowBox[{"12", " ", "\[Pi]"}], "k"], "+", "\[CapitalPhi]"}], 
         "]"}]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"Sin", "[", 
         RowBox[{
          FractionBox[
           RowBox[{"16", " ", "\[Pi]"}], "k"], "+", "\[CapitalPhi]"}], 
         "]"}]}], "+", 
       RowBox[{"Sin", "[", 
        RowBox[{
         FractionBox[
          RowBox[{"20", " ", "\[Pi]"}], "k"], "+", "\[CapitalPhi]"}], "]"}], 
       "-", 
       RowBox[{"5", " ", 
        RowBox[{"Sin", "[", 
         RowBox[{
          FractionBox[
           RowBox[{"4", " ", "\[Pi]"}], "k"], "+", 
          RowBox[{"3", " ", "\[CapitalPhi]"}]}], "]"}]}]}], ")"}]}]}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.972574825470604*^9, 3.972574836964764*^9}},
 CellLabel->"In[27]:=",ExpressionUUID->"5b4fe6f9-cb67-44a8-8009-e99dd4dab124"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   SubscriptBox["A", "6"], "=", 
   RowBox[{
    RowBox[{
     RowBox[{"-", 
      SuperscriptBox[
       RowBox[{"Cos", "[", 
        FractionBox[
         RowBox[{"6", " ", "\[Pi]"}], "k"], "]"}], "2"]}], " ", 
     RowBox[{"(", 
      RowBox[{"69", "+", 
       RowBox[{"116", " ", 
        RowBox[{"Cos", "[", 
         FractionBox[
          RowBox[{"4", " ", "\[Pi]"}], "k"], "]"}]}], "+", 
       RowBox[{"82", " ", 
        RowBox[{"Cos", "[", 
         FractionBox[
          RowBox[{"8", " ", "\[Pi]"}], "k"], "]"}]}], "+", 
       RowBox[{"44", " ", 
        RowBox[{"Cos", "[", 
         FractionBox[
          RowBox[{"12", " ", "\[Pi]"}], "k"], "]"}]}], "+", 
       RowBox[{"22", " ", 
        RowBox[{"Cos", "[", 
         FractionBox[
          RowBox[{"16", " ", "\[Pi]"}], "k"], "]"}]}], "+", 
       RowBox[{"8", " ", 
        RowBox[{"Cos", "[", 
         FractionBox[
          RowBox[{"20", " ", "\[Pi]"}], "k"], "]"}]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"Cos", "[", 
         FractionBox[
          RowBox[{"24", " ", "\[Pi]"}], "k"], "]"}]}]}], ")"}]}], "+", 
    RowBox[{
     FractionBox["1", "2"], " ", 
     RowBox[{"(", 
      RowBox[{"136", "+", 
       RowBox[{"240", " ", 
        RowBox[{"Cos", "[", 
         FractionBox[
          RowBox[{"4", " ", "\[Pi]"}], "k"], "]"}]}], "+", 
       RowBox[{"198", " ", 
        RowBox[{"Cos", "[", 
         FractionBox[
          RowBox[{"8", " ", "\[Pi]"}], "k"], "]"}]}], "+", 
       RowBox[{"144", " ", 
        RowBox[{"Cos", "[", 
         FractionBox[
          RowBox[{"12", " ", "\[Pi]"}], "k"], "]"}]}], "+", 
       RowBox[{"109", " ", 
        RowBox[{"Cos", "[", 
         FractionBox[
          RowBox[{"16", " ", "\[Pi]"}], "k"], "]"}]}], "+", 
       RowBox[{"62", " ", 
        RowBox[{"Cos", "[", 
         FractionBox[
          RowBox[{"20", " ", "\[Pi]"}], "k"], "]"}]}], "+", 
       RowBox[{"26", " ", 
        RowBox[{"Cos", "[", 
         FractionBox[
          RowBox[{"24", " ", "\[Pi]"}], "k"], "]"}]}], "+", 
       RowBox[{"10", " ", 
        RowBox[{"Cos", "[", 
         FractionBox[
          RowBox[{"28", " ", "\[Pi]"}], "k"], "]"}]}], "+", 
       RowBox[{"5", " ", 
        RowBox[{"Cos", "[", 
         FractionBox[
          RowBox[{"32", " ", "\[Pi]"}], "k"], "]"}]}]}], ")"}], " ", 
     RowBox[{"Cos", "[", 
      RowBox[{"2", " ", "\[CapitalPhi]"}], "]"}]}], "-", 
    RowBox[{"4", " ", 
     SuperscriptBox[
      RowBox[{"Cos", "[", 
       FractionBox[
        RowBox[{"2", " ", "\[Pi]"}], "k"], "]"}], "2"], " ", 
     RowBox[{"(", 
      RowBox[{"19", "-", 
       RowBox[{"8", " ", 
        RowBox[{"Cos", "[", 
         FractionBox[
          RowBox[{"4", " ", "\[Pi]"}], "k"], "]"}]}], "+", 
       RowBox[{"18", " ", 
        RowBox[{"Cos", "[", 
         FractionBox[
          RowBox[{"8", " ", "\[Pi]"}], "k"], "]"}]}], "-", 
       RowBox[{"4", " ", 
        RowBox[{"Cos", "[", 
         FractionBox[
          RowBox[{"12", " ", "\[Pi]"}], "k"], "]"}]}], "+", 
       RowBox[{"8", " ", 
        RowBox[{"Cos", "[", 
         FractionBox[
          RowBox[{"16", " ", "\[Pi]"}], "k"], "]"}]}]}], ")"}], " ", 
     RowBox[{"Cos", "[", 
      RowBox[{"4", " ", "\[CapitalPhi]"}], "]"}]}], "+", 
    RowBox[{"10", " ", 
     RowBox[{"Cos", "[", 
      RowBox[{"6", " ", "\[CapitalPhi]"}], "]"}]}], "-", 
    RowBox[{"8", " ", 
     SuperscriptBox["D", "4"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"Cos", "[", 
            FractionBox[
             RowBox[{"2", " ", "\[Pi]"}], "k"], "]"}], "+", 
           RowBox[{"Cos", "[", 
            FractionBox[
             RowBox[{"6", " ", "\[Pi]"}], "k"], "]"}], "+", 
           RowBox[{"Cos", "[", 
            FractionBox[
             RowBox[{"10", " ", "\[Pi]"}], "k"], "]"}]}], ")"}], "2"]}], "-", 
       
       RowBox[{"6", " ", 
        RowBox[{"Cos", "[", 
         RowBox[{"2", " ", "\[CapitalPhi]"}], "]"}]}]}], ")"}], " ", 
     SuperscriptBox[
      RowBox[{"Sin", "[", "\[CapitalPhi]", "]"}], "4"]}], "+", 
    RowBox[{"16", " ", 
     SuperscriptBox["D", "6"], " ", 
     SuperscriptBox[
      RowBox[{"Sin", "[", "\[CapitalPhi]", "]"}], "6"]}], "-", 
    RowBox[{"4", " ", 
     RowBox[{"(", 
      RowBox[{"9", "+", 
       RowBox[{"9", " ", 
        RowBox[{"Cos", "[", 
         FractionBox[
          RowBox[{"4", " ", "\[Pi]"}], "k"], "]"}]}], "+", 
       RowBox[{"8", " ", 
        RowBox[{"Cos", "[", 
         FractionBox[
          RowBox[{"8", " ", "\[Pi]"}], "k"], "]"}]}], "+", 
       RowBox[{"3", " ", 
        RowBox[{"Cos", "[", 
         FractionBox[
          RowBox[{"12", " ", "\[Pi]"}], "k"], "]"}]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"Cos", "[", 
         FractionBox[
          RowBox[{"16", " ", "\[Pi]"}], "k"], "]"}]}], "+", 
       RowBox[{"Cos", "[", 
        FractionBox[
         RowBox[{"20", " ", "\[Pi]"}], "k"], "]"}]}], ")"}], " ", 
     SuperscriptBox[
      RowBox[{"Sin", "[", 
       FractionBox[
        RowBox[{"4", " ", "\[Pi]"}], "k"], "]"}], "3"], " ", 
     RowBox[{"Sin", "[", 
      RowBox[{"2", " ", "\[CapitalPhi]"}], "]"}]}], "+", 
    RowBox[{
     SuperscriptBox["D", "2"], " ", 
     SuperscriptBox[
      RowBox[{"Sin", "[", "\[CapitalPhi]", "]"}], "2"], " ", 
     RowBox[{"(", 
      RowBox[{"53", "+", 
       RowBox[{"72", " ", 
        RowBox[{"Cos", "[", 
         FractionBox[
          RowBox[{"4", " ", "\[Pi]"}], "k"], "]"}]}], "+", 
       RowBox[{"64", " ", 
        RowBox[{"Cos", "[", 
         FractionBox[
          RowBox[{"8", " ", "\[Pi]"}], "k"], "]"}]}], "+", 
       RowBox[{"48", " ", 
        RowBox[{"Cos", "[", 
         FractionBox[
          RowBox[{"12", " ", "\[Pi]"}], "k"], "]"}]}], "+", 
       RowBox[{"36", " ", 
        RowBox[{"Cos", "[", 
         FractionBox[
          RowBox[{"16", " ", "\[Pi]"}], "k"], "]"}]}], "+", 
       RowBox[{"20", " ", 
        RowBox[{"Cos", "[", 
         FractionBox[
          RowBox[{"20", " ", "\[Pi]"}], "k"], "]"}]}], "+", 
       RowBox[{"10", " ", 
        RowBox[{"Cos", "[", 
         FractionBox[
          RowBox[{"24", " ", "\[Pi]"}], "k"], "]"}]}], "+", 
       RowBox[{"4", " ", 
        RowBox[{"Cos", "[", 
         FractionBox[
          RowBox[{"28", " ", "\[Pi]"}], "k"], "]"}]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"Cos", "[", 
         FractionBox[
          RowBox[{"32", " ", "\[Pi]"}], "k"], "]"}]}], "-", 
       RowBox[{"8", " ", 
        SuperscriptBox[
         RowBox[{"Cos", "[", 
          FractionBox[
           RowBox[{"2", " ", "\[Pi]"}], "k"], "]"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{"17", "-", 
          RowBox[{"4", " ", 
           RowBox[{"Cos", "[", 
            FractionBox[
             RowBox[{"4", " ", "\[Pi]"}], "k"], "]"}]}], "+", 
          RowBox[{"19", " ", 
           RowBox[{"Cos", "[", 
            FractionBox[
             RowBox[{"8", " ", "\[Pi]"}], "k"], "]"}]}], "-", 
          RowBox[{"2", " ", 
           RowBox[{"Cos", "[", 
            FractionBox[
             RowBox[{"12", " ", "\[Pi]"}], "k"], "]"}]}], "+", 
          RowBox[{"9", " ", 
           RowBox[{"Cos", "[", 
            FractionBox[
             RowBox[{"16", " ", "\[Pi]"}], "k"], "]"}]}]}], ")"}], " ", 
        RowBox[{"Cos", "[", 
         RowBox[{"2", " ", "\[CapitalPhi]"}], "]"}]}], "+", 
       RowBox[{"30", " ", 
        RowBox[{"Cos", "[", 
         RowBox[{"4", " ", "\[CapitalPhi]"}], "]"}]}], "+", 
       RowBox[{"8", " ", 
        RowBox[{"(", 
         RowBox[{"3", "+", 
          RowBox[{"2", " ", 
           RowBox[{"Cos", "[", 
            FractionBox[
             RowBox[{"8", " ", "\[Pi]"}], "k"], "]"}]}]}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"Sin", "[", 
          FractionBox[
           RowBox[{"4", " ", "\[Pi]"}], "k"], "]"}], "3"], " ", 
        RowBox[{"Sin", "[", 
         RowBox[{"2", " ", "\[CapitalPhi]"}], "]"}]}]}], ")"}]}], "+", 
    RowBox[{"8", " ", 
     RowBox[{"(", 
      RowBox[{"3", "+", 
       RowBox[{"2", " ", 
        RowBox[{"Cos", "[", 
         FractionBox[
          RowBox[{"8", " ", "\[Pi]"}], "k"], "]"}]}]}], ")"}], " ", 
     SuperscriptBox[
      RowBox[{"Sin", "[", 
       FractionBox[
        RowBox[{"4", " ", "\[Pi]"}], "k"], "]"}], "3"], " ", 
     RowBox[{"Sin", "[", 
      RowBox[{"4", " ", "\[CapitalPhi]"}], "]"}]}], "+", 
    RowBox[{
     FractionBox["1", 
      RowBox[{"2", " ", 
       SuperscriptBox["D", "2"]}]], 
     RowBox[{"(", 
      RowBox[{"52", "+", 
       RowBox[{"92", " ", 
        RowBox[{"Cos", "[", 
         FractionBox[
          RowBox[{"12", " ", "\[Pi]"}], "k"], "]"}]}], "+", 
       RowBox[{"52", " ", 
        RowBox[{"Cos", "[", 
         FractionBox[
          RowBox[{"16", " ", "\[Pi]"}], "k"], "]"}]}], "+", 
       RowBox[{"35", " ", 
        RowBox[{"Cos", "[", 
         FractionBox[
          RowBox[{"20", " ", "\[Pi]"}], "k"], "]"}]}], "+", 
       RowBox[{"20", " ", 
        RowBox[{"Cos", "[", 
         FractionBox[
          RowBox[{"24", " ", "\[Pi]"}], "k"], "]"}]}], "+", 
       RowBox[{"10", " ", 
        RowBox[{"Cos", "[", 
         FractionBox[
          RowBox[{"28", " ", "\[Pi]"}], "k"], "]"}]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"Cos", "[", 
         FractionBox[
          RowBox[{"32", " ", "\[Pi]"}], "k"], "]"}]}], "+", 
       RowBox[{"Cos", "[", 
        FractionBox[
         RowBox[{"36", " ", "\[Pi]"}], "k"], "]"}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"77", "+", 
          RowBox[{"96", " ", 
           RowBox[{"Cos", "[", 
            FractionBox[
             RowBox[{"12", " ", "\[Pi]"}], "k"], "]"}]}], "+", 
          RowBox[{"83", " ", 
           RowBox[{"Cos", "[", 
            FractionBox[
             RowBox[{"16", " ", "\[Pi]"}], "k"], "]"}]}], "+", 
          RowBox[{"42", " ", 
           RowBox[{"Cos", "[", 
            FractionBox[
             RowBox[{"20", " ", "\[Pi]"}], "k"], "]"}]}], "+", 
          RowBox[{"22", " ", 
           RowBox[{"Cos", "[", 
            FractionBox[
             RowBox[{"24", " ", "\[Pi]"}], "k"], "]"}]}], "+", 
          RowBox[{"8", " ", 
           RowBox[{"Cos", "[", 
            FractionBox[
             RowBox[{"28", " ", "\[Pi]"}], "k"], "]"}]}], "+", 
          RowBox[{"4", " ", 
           RowBox[{"Cos", "[", 
            FractionBox[
             RowBox[{"32", " ", "\[Pi]"}], "k"], "]"}]}]}], ")"}], " ", 
        RowBox[{"Cos", "[", 
         RowBox[{"2", " ", "\[CapitalPhi]"}], "]"}]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{"15", "+", 
          RowBox[{"12", " ", 
           RowBox[{"Cos", "[", 
            FractionBox[
             RowBox[{"12", " ", "\[Pi]"}], "k"], "]"}]}], "+", 
          RowBox[{"8", " ", 
           RowBox[{"Cos", "[", 
            FractionBox[
             RowBox[{"16", " ", "\[Pi]"}], "k"], "]"}]}], "+", 
          RowBox[{"7", " ", 
           RowBox[{"Cos", "[", 
            FractionBox[
             RowBox[{"20", " ", "\[Pi]"}], "k"], "]"}]}]}], ")"}], " ", 
        RowBox[{"Cos", "[", 
         RowBox[{"4", " ", "\[CapitalPhi]"}], "]"}]}], "-", 
       RowBox[{"15", " ", 
        RowBox[{"Cos", "[", 
         RowBox[{"6", " ", "\[CapitalPhi]"}], "]"}]}], "+", 
       RowBox[{"8", " ", 
        RowBox[{"(", 
         RowBox[{"9", "+", 
          RowBox[{"6", " ", 
           RowBox[{"Cos", "[", 
            FractionBox[
             RowBox[{"12", " ", "\[Pi]"}], "k"], "]"}]}], "+", 
          RowBox[{"4", " ", 
           RowBox[{"Cos", "[", 
            FractionBox[
             RowBox[{"16", " ", "\[Pi]"}], "k"], "]"}]}], "+", 
          RowBox[{"2", " ", 
           RowBox[{"Cos", "[", 
            FractionBox[
             RowBox[{"20", " ", "\[Pi]"}], "k"], "]"}]}]}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"Sin", "[", 
          FractionBox[
           RowBox[{"4", " ", "\[Pi]"}], "k"], "]"}], "3"], " ", 
        RowBox[{"Sin", "[", 
         RowBox[{"2", " ", "\[CapitalPhi]"}], "]"}]}], "+", 
       RowBox[{
        RowBox[{"Cos", "[", 
         FractionBox[
          RowBox[{"4", " ", "\[Pi]"}], "k"], "]"}], " ", 
        RowBox[{"(", 
         RowBox[{"105", "-", 
          RowBox[{"154", " ", 
           RowBox[{"Cos", "[", 
            RowBox[{"2", " ", "\[CapitalPhi]"}], "]"}]}], "+", 
          RowBox[{"70", " ", 
           RowBox[{"Cos", "[", 
            RowBox[{"4", " ", "\[CapitalPhi]"}], "]"}]}], "+", 
          RowBox[{"184", " ", 
           SuperscriptBox[
            RowBox[{"Sin", "[", 
             FractionBox[
              RowBox[{"4", " ", "\[Pi]"}], "k"], "]"}], "3"], " ", 
           RowBox[{"Sin", "[", 
            RowBox[{"2", " ", "\[CapitalPhi]"}], "]"}]}]}], ")"}]}], "+", 
       RowBox[{
        RowBox[{"Cos", "[", 
         FractionBox[
          RowBox[{"8", " ", "\[Pi]"}], "k"], "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "150"}], " ", 
           RowBox[{"Cos", "[", 
            RowBox[{"2", " ", "\[CapitalPhi]"}], "]"}]}], "+", 
          RowBox[{"16", " ", 
           RowBox[{"(", 
            RowBox[{"6", "+", 
             RowBox[{"2", " ", 
              RowBox[{"Cos", "[", 
               RowBox[{"4", " ", "\[CapitalPhi]"}], "]"}]}], "+", 
             RowBox[{
              SuperscriptBox[
               RowBox[{"Sin", "[", 
                FractionBox[
                 RowBox[{"4", " ", "\[Pi]"}], "k"], "]"}], "3"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"5", " ", 
                 RowBox[{"Sin", "[", 
                  RowBox[{"2", " ", "\[CapitalPhi]"}], "]"}]}], "-", 
                RowBox[{"3", " ", 
                 RowBox[{"Sin", "[", 
                  RowBox[{"4", " ", "\[CapitalPhi]"}], "]"}]}]}], ")"}]}]}], 
            ")"}]}]}], ")"}]}], "-", 
       RowBox[{"72", " ", 
        SuperscriptBox[
         RowBox[{"Sin", "[", 
          FractionBox[
           RowBox[{"4", " ", "\[Pi]"}], "k"], "]"}], "3"], " ", 
        RowBox[{"Sin", "[", 
         RowBox[{"4", " ", "\[CapitalPhi]"}], "]"}]}]}], ")"}]}], "-", 
    FractionBox[
     RowBox[{"16", " ", 
      SuperscriptBox[
       RowBox[{"Sin", "[", 
        RowBox[{
         FractionBox[
          RowBox[{"2", " ", "\[Pi]"}], "k"], "-", "\[CapitalPhi]"}], "]"}], 
       "5"], " ", 
      RowBox[{"Sin", "[", 
       RowBox[{
        FractionBox[
         RowBox[{"10", " ", "\[Pi]"}], "k"], "+", "\[CapitalPhi]"}], "]"}]}], 
     
     SuperscriptBox["D", "6"]], "+", 
    RowBox[{
     FractionBox["1", 
      SuperscriptBox["D", "4"]], "4", " ", 
     SuperscriptBox[
      RowBox[{"Sin", "[", 
       RowBox[{
        FractionBox[
         RowBox[{"2", " ", "\[Pi]"}], "k"], "-", "\[CapitalPhi]"}], "]"}], 
      "3"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "4"}], " ", 
        RowBox[{"Sin", "[", 
         RowBox[{
          FractionBox[
           RowBox[{"2", " ", "\[Pi]"}], "k"], "-", "\[CapitalPhi]"}], "]"}]}],
        "-", 
       RowBox[{"3", " ", 
        RowBox[{"Sin", "[", 
         RowBox[{
          FractionBox[
           RowBox[{"6", " ", "\[Pi]"}], "k"], "-", "\[CapitalPhi]"}], "]"}]}],
        "-", 
       RowBox[{"2", " ", 
        RowBox[{"Sin", "[", 
         RowBox[{
          FractionBox[
           RowBox[{"10", " ", "\[Pi]"}], "k"], "-", "\[CapitalPhi]"}], 
         "]"}]}], "-", 
       RowBox[{"5", " ", 
        RowBox[{"Sin", "[", 
         RowBox[{
          FractionBox[
           RowBox[{"14", " ", "\[Pi]"}], "k"], "-", "\[CapitalPhi]"}], 
         "]"}]}], "+", 
       RowBox[{"5", " ", 
        RowBox[{"Sin", "[", 
         RowBox[{
          FractionBox[
           RowBox[{"2", " ", "\[Pi]"}], "k"], "+", "\[CapitalPhi]"}], "]"}]}],
        "+", 
       RowBox[{"6", " ", 
        RowBox[{"Sin", "[", 
         RowBox[{
          FractionBox[
           RowBox[{"6", " ", "\[Pi]"}], "k"], "+", "\[CapitalPhi]"}], "]"}]}],
        "+", 
       RowBox[{"7", " ", 
        RowBox[{"Sin", "[", 
         RowBox[{
          FractionBox[
           RowBox[{"10", " ", "\[Pi]"}], "k"], "+", "\[CapitalPhi]"}], 
         "]"}]}], "+", 
       RowBox[{"4", " ", 
        RowBox[{"Sin", "[", 
         RowBox[{
          FractionBox[
           RowBox[{"14", " ", "\[Pi]"}], "k"], "+", "\[CapitalPhi]"}], 
         "]"}]}], "+", 
       RowBox[{"3", " ", 
        RowBox[{"Sin", "[", 
         RowBox[{
          FractionBox[
           RowBox[{"18", " ", "\[Pi]"}], "k"], "+", "\[CapitalPhi]"}], 
         "]"}]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"Sin", "[", 
         RowBox[{
          FractionBox[
           RowBox[{"22", " ", "\[Pi]"}], "k"], "+", "\[CapitalPhi]"}], 
         "]"}]}], "+", 
       RowBox[{"Sin", "[", 
        RowBox[{
         FractionBox[
          RowBox[{"26", " ", "\[Pi]"}], "k"], "+", "\[CapitalPhi]"}], "]"}], 
       "-", 
       RowBox[{"6", " ", 
        RowBox[{"Sin", "[", 
         RowBox[{
          FractionBox[
           RowBox[{"6", " ", "\[Pi]"}], "k"], "+", 
          RowBox[{"3", " ", "\[CapitalPhi]"}]}], "]"}]}]}], ")"}]}]}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.972574841213352*^9, 3.972574851696446*^9}},
 CellLabel->"In[28]:=",ExpressionUUID->"9330184b-c56c-4106-8bb8-d22b2eada0d4"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"largez", "@", 
  RowBox[{"{", 
   RowBox[{
    SubscriptBox["A", "1"], ",", 
    SubscriptBox["A", "2"], ",", 
    SubscriptBox["A", "3"], ",", 
    SubscriptBox["A", "4"], ",", 
    SubscriptBox["A", "5"], ",", 
    SubscriptBox["A", "6"]}], "}"}]}]], "Input",
 CellChangeTimes->{{3.972574866244729*^9, 3.972574885982882*^9}},
 CellLabel->"In[29]:=",ExpressionUUID->"350ea555-cc29-4e8b-bd9e-bfe927a5a2ce"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   FractionBox[
    SuperscriptBox["z", 
     RowBox[{"2", "/", "k"}]], "4"], ",", 
   FractionBox[
    SuperscriptBox["z", 
     RowBox[{"4", "/", "k"}]], "4"], ",", 
   FractionBox[
    SuperscriptBox["z", 
     RowBox[{"6", "/", "k"}]], "4"], ",", 
   FractionBox[
    SuperscriptBox["z", 
     RowBox[{"8", "/", "k"}]], "4"], ",", 
   FractionBox[
    SuperscriptBox["z", 
     RowBox[{"10", "/", "k"}]], "4"], ",", 
   FractionBox[
    SuperscriptBox["z", 
     RowBox[{"12", "/", "k"}]], "4"]}], "}"}]], "Output",
 CellChangeTimes->{{3.9725748867147207`*^9, 3.972574891686969*^9}, 
   3.972574972728091*^9, {3.9726167962178283`*^9, 3.972616810231292*^9}, 
   3.97262076031443*^9, 3.972621265251542*^9, 3.972624662305417*^9, 
   3.9726247595252037`*^9, 3.972635278537979*^9, 3.972635786773117*^9, 
   3.972635817439073*^9},
 CellLabel->"Out[29]=",ExpressionUUID->"e319f060-e6c3-4aa7-a40e-463e499d9943"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Weak coupling expansion", "Subsection",
 CellChangeTimes->{{3.97263513812665*^9, 
  3.972635145067546*^9}},ExpressionUUID->"d3c2126a-699e-489b-8154-\
5ca02736ccb3"],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[CapitalPhi]", "[", "z_", "]"}], ":=", " ", 
  RowBox[{
   RowBox[{"-", "I"}], 
   RowBox[{"(", 
    RowBox[{
     FractionBox[
      RowBox[{"\[Psi]", "[", 
       RowBox[{
        RowBox[{"I", " ", "\[Pi]"}], ",", "z"}], "]"}], 
      RowBox[{"\[Psi]", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "I"}], " ", "\[Pi]"}], ",", "z"}], "]"}]], "//", 
     "Log"}], ")"}], " "}]}]], "Input",
 CellChangeTimes->{{3.972635247203847*^9, 3.972635249105731*^9}},
 CellLabel->"In[30]:=",ExpressionUUID->"5a499bb6-9bb5-41eb-9f94-3aca0802e09a"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"F", "[", "z_", "]"}], ":=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"1", "+", 
        RowBox[{
         FractionBox["z", 
          RowBox[{"2", "k"}]], 
         RowBox[{"\[Psi]", "[", 
          RowBox[{
           RowBox[{"I", " ", "\[Pi]"}], ",", "z"}], "]"}], 
         RowBox[{"\[Psi]", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "I"}], " ", "\[Pi]"}], ",", "z"}], "]"}]}]}], "//", 
       "Simplify"}], " ", "//", "Log"}], ")"}], "/", "2"}]}], ";"}]], "Input",\

 CellChangeTimes->{{3.972635240363723*^9, 3.972635241655807*^9}},
 CellLabel->"In[31]:=",ExpressionUUID->"c339f19b-8965-4216-826f-915997cfeebc"],

Cell[BoxData[
 RowBox[{
  SubscriptBox["W", "n_"], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{
     FractionBox[
      SuperscriptBox["I", 
       RowBox[{"n", "-", "1"}]], 
      RowBox[{"Sin", "[", 
       FractionBox[
        RowBox[{"2", "\[Pi]", " ", "n"}], "k"], "]"}]], 
     RowBox[{"(", 
      RowBox[{
       SubscriptBox["A", "n"], "+", 
       RowBox[{"I", " ", "z", " ", 
        RowBox[{"D", "[", 
         RowBox[{
          RowBox[{"\[CapitalPhi]", "[", "z", "]"}], ",", "z"}], "]"}], 
        SubscriptBox["B", "n"]}], "+", 
       RowBox[{"I", " ", "z", " ", 
        RowBox[{"D", "[", 
         RowBox[{
          RowBox[{"F", "[", "z", "]"}], ",", "z"}], "]"}], 
        SubscriptBox["C", "n"]}]}], ")"}]}], "/.", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"D", "->", 
       RowBox[{"Exp", "[", 
        RowBox[{"F", "[", "z", "]"}], "]"}]}], ",", 
      RowBox[{"\[CapitalPhi]", "->", 
       RowBox[{"\[CapitalPhi]", "[", "z", "]"}]}]}], "}"}]}], "//", 
   "Simplify"}]}]], "Input",
 CellChangeTimes->{{3.972635374814172*^9, 3.972635443089979*^9}, {
  3.972635563704728*^9, 3.972635564322915*^9}},
 CellLabel->"In[32]:=",ExpressionUUID->"19010c94-db73-4ad4-84eb-0249689da7ee"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"\[Psi]", "[", 
    RowBox[{"x_", ",", "z_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"Sqrt", "[", "2", "]"}], 
    RowBox[{"(", 
     InterpretationBox[
      RowBox[{"1", "+", 
       FractionBox[
        RowBox[{
         RowBox[{"2", " ", "x"}], "+", "z"}], 
        RowBox[{"4", " ", "k"}]], "+", 
       FractionBox[
        RowBox[{
         RowBox[{"2", " ", 
          SuperscriptBox["x", "2"]}], "+", 
         SuperscriptBox["z", "2"]}], 
        RowBox[{"16", " ", 
         SuperscriptBox["k", "2"]}]], "+", 
       FractionBox[
        RowBox[{
         RowBox[{"4", " ", 
          SuperscriptBox["x", "3"]}], "-", 
         RowBox[{"6", " ", 
          SuperscriptBox["x", "2"], " ", "z"}], "+", 
         RowBox[{"3", " ", 
          SuperscriptBox["z", "3"]}]}], 
        RowBox[{"192", " ", 
         SuperscriptBox["k", "3"]}]], "+", 
       FractionBox[
        RowBox[{
         RowBox[{"2", " ", 
          SuperscriptBox["x", "4"]}], "+", 
         RowBox[{"24", " ", 
          SuperscriptBox["\[Pi]", "2"], " ", "x", " ", "z"}], "-", 
         RowBox[{"6", " ", 
          SuperscriptBox["x", "2"], " ", 
          SuperscriptBox["z", "2"]}], "+", 
         RowBox[{"3", " ", 
          SuperscriptBox["z", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "4"}], " ", 
             SuperscriptBox["\[Pi]", "2"]}], "+", 
            SuperscriptBox["z", "2"]}], ")"}]}]}], 
        RowBox[{"768", " ", 
         SuperscriptBox["k", "4"]}]], "+", 
       FractionBox[
        RowBox[{
         RowBox[{"4", " ", 
          SuperscriptBox["x", "5"]}], "+", 
         RowBox[{"50", " ", 
          SuperscriptBox["x", "4"], " ", "z"}], "+", 
         RowBox[{"15", " ", 
          SuperscriptBox["z", "3"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "8"}], " ", 
             SuperscriptBox["\[Pi]", "2"]}], "+", 
            SuperscriptBox["z", "2"]}], ")"}]}], "+", 
         RowBox[{"30", " ", 
          SuperscriptBox["x", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"8", " ", 
             SuperscriptBox["\[Pi]", "2"], " ", "z"}], "-", 
            SuperscriptBox["z", "3"]}], ")"}]}]}], 
        RowBox[{"15360", " ", 
         SuperscriptBox["k", "5"]}]], "+", 
       FractionBox[
        RowBox[{
         RowBox[{"4", " ", 
          SuperscriptBox["x", "6"]}], "-", 
         RowBox[{"4800", " ", 
          SuperscriptBox["\[Pi]", "4"], " ", "x", " ", "z"}], "-", 
         RowBox[{"1200", " ", 
          SuperscriptBox["\[Pi]", "2"], " ", 
          SuperscriptBox["x", "3"], " ", "z"}], "+", 
         RowBox[{"150", " ", 
          SuperscriptBox["x", "4"], " ", 
          SuperscriptBox["z", "2"]}], "+", 
         RowBox[{"90", " ", 
          SuperscriptBox["x", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"12", " ", 
             SuperscriptBox["\[Pi]", "2"], " ", 
             SuperscriptBox["z", "2"]}], "-", 
            SuperscriptBox["z", "4"]}], ")"}]}], "+", 
         RowBox[{"15", " ", 
          SuperscriptBox["z", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"208", " ", 
             SuperscriptBox["\[Pi]", "4"]}], "-", 
            RowBox[{"36", " ", 
             SuperscriptBox["\[Pi]", "2"], " ", 
             SuperscriptBox["z", "2"]}], "+", 
            RowBox[{"3", " ", 
             SuperscriptBox["z", "4"]}]}], ")"}]}]}], 
        RowBox[{"184320", " ", 
         SuperscriptBox["k", "6"]}]], "+", 
       FractionBox[
        RowBox[{
         RowBox[{"8", " ", 
          SuperscriptBox["x", "7"]}], "-", 
         RowBox[{"1708", " ", 
          SuperscriptBox["x", "6"], " ", "z"}], "+", 
         RowBox[{"10080", " ", 
          SuperscriptBox["\[Pi]", "4"], " ", "x", " ", 
          SuperscriptBox["z", "2"]}], "-", 
         RowBox[{"210", " ", 
          SuperscriptBox["x", "4"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"112", " ", 
             SuperscriptBox["\[Pi]", "2"], " ", "z"}], "-", 
            RowBox[{"5", " ", 
             SuperscriptBox["z", "3"]}]}], ")"}]}], "-", 
         RowBox[{"210", " ", 
          SuperscriptBox["x", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"320", " ", 
             SuperscriptBox["\[Pi]", "4"], " ", "z"}], "-", 
            RowBox[{"48", " ", 
             SuperscriptBox["\[Pi]", "2"], " ", 
             SuperscriptBox["z", "3"]}], "+", 
            RowBox[{"3", " ", 
             SuperscriptBox["z", "5"]}]}], ")"}]}], "+", 
         RowBox[{"105", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"464", " ", 
             SuperscriptBox["\[Pi]", "4"], " ", 
             SuperscriptBox["z", "3"]}], "-", 
            RowBox[{"48", " ", 
             SuperscriptBox["\[Pi]", "2"], " ", 
             SuperscriptBox["z", "5"]}], "+", 
            RowBox[{"3", " ", 
             SuperscriptBox["z", "7"]}]}], ")"}]}]}], 
        RowBox[{"5160960", " ", 
         SuperscriptBox["k", "7"]}]], "+", 
       RowBox[{
        FractionBox["1", 
         RowBox[{"20643840", " ", 
          SuperscriptBox["k", "8"]}]], 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", 
           SuperscriptBox["x", "8"]}], "+", 
          RowBox[{"929152", " ", 
           SuperscriptBox["\[Pi]", "6"], " ", "x", " ", "z"}], "+", 
          RowBox[{"313600", " ", 
           SuperscriptBox["\[Pi]", "4"], " ", 
           SuperscriptBox["x", "3"], " ", "z"}], "+", 
          RowBox[{"20496", " ", 
           SuperscriptBox["\[Pi]", "2"], " ", 
           SuperscriptBox["x", "5"], " ", "z"}], "-", 
          RowBox[{"1708", " ", 
           SuperscriptBox["x", "6"], " ", 
           SuperscriptBox["z", "2"]}], "-", 
          RowBox[{"210", " ", 
           SuperscriptBox["x", "4"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"132", " ", 
              SuperscriptBox["\[Pi]", "2"], " ", 
              SuperscriptBox["z", "2"]}], "-", 
             RowBox[{"5", " ", 
              SuperscriptBox["z", "4"]}]}], ")"}]}], "-", 
          RowBox[{"630", " ", 
           SuperscriptBox["x", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"336", " ", 
              SuperscriptBox["\[Pi]", "4"], " ", 
              SuperscriptBox["z", "2"]}], "-", 
             RowBox[{"20", " ", 
              SuperscriptBox["\[Pi]", "2"], " ", 
              SuperscriptBox["z", "4"]}], "+", 
             SuperscriptBox["z", "6"]}], ")"}]}], "+", 
          RowBox[{"7", " ", 
           SuperscriptBox["z", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "99968"}], " ", 
              SuperscriptBox["\[Pi]", "6"]}], "+", 
             RowBox[{"11520", " ", 
              SuperscriptBox["\[Pi]", "4"], " ", 
              SuperscriptBox["z", "2"]}], "-", 
             RowBox[{"900", " ", 
              SuperscriptBox["\[Pi]", "2"], " ", 
              SuperscriptBox["z", "4"]}], "+", 
             RowBox[{"45", " ", 
              SuperscriptBox["z", "6"]}]}], ")"}]}]}], ")"}]}], "+", 
       RowBox[{
        FractionBox["1", 
         RowBox[{"743178240", " ", 
          SuperscriptBox["k", "9"]}]], 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"4", " ", 
           SuperscriptBox["x", "9"]}], "+", 
          RowBox[{"24930", " ", 
           SuperscriptBox["x", "8"], " ", "z"}], "-", 
          RowBox[{"4233600", " ", 
           SuperscriptBox["\[Pi]", "6"], " ", "x", " ", 
           SuperscriptBox["z", "2"]}], "-", 
          RowBox[{"302400", " ", 
           SuperscriptBox["\[Pi]", "4"], " ", 
           SuperscriptBox["x", "3"], " ", 
           SuperscriptBox["z", "2"]}], "+", 
          RowBox[{"252", " ", 
           SuperscriptBox["x", "6"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2648", " ", 
              SuperscriptBox["\[Pi]", "2"], " ", "z"}], "-", 
             RowBox[{"61", " ", 
              SuperscriptBox["z", "3"]}]}], ")"}]}], "+", 
          RowBox[{"630", " ", 
           SuperscriptBox["x", "4"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"10240", " ", 
              SuperscriptBox["\[Pi]", "4"], " ", "z"}], "-", 
             RowBox[{"456", " ", 
              SuperscriptBox["\[Pi]", "2"], " ", 
              SuperscriptBox["z", "3"]}], "+", 
             RowBox[{"15", " ", 
              SuperscriptBox["z", "5"]}]}], ")"}]}], "+", 
          RowBox[{"126", " ", 
           SuperscriptBox["x", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"132736", " ", 
              SuperscriptBox["\[Pi]", "6"], " ", "z"}], "-", 
             RowBox[{"20400", " ", 
              SuperscriptBox["\[Pi]", "4"], " ", 
              SuperscriptBox["z", "3"]}], "+", 
             RowBox[{"1080", " ", 
              SuperscriptBox["\[Pi]", "2"], " ", 
              SuperscriptBox["z", "5"]}], "-", 
             RowBox[{"45", " ", 
              SuperscriptBox["z", "7"]}]}], ")"}]}], "-", 
          RowBox[{"63", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"236416", " ", 
              SuperscriptBox["\[Pi]", "6"], " ", 
              SuperscriptBox["z", "3"]}], "-", 
             RowBox[{"16800", " ", 
              SuperscriptBox["\[Pi]", "4"], " ", 
              SuperscriptBox["z", "5"]}], "+", 
             RowBox[{"1080", " ", 
              SuperscriptBox["\[Pi]", "2"], " ", 
              SuperscriptBox["z", "7"]}], "-", 
             RowBox[{"45", " ", 
              SuperscriptBox["z", "9"]}]}], ")"}]}]}], ")"}]}], "+", 
       RowBox[{
        FractionBox["1", 
         RowBox[{"14863564800", " ", 
          SuperscriptBox["k", "10"]}]], 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"4", " ", 
           SuperscriptBox["x", "10"]}], "-", 
          RowBox[{"729657600", " ", 
           SuperscriptBox["\[Pi]", "6"], " ", 
           SuperscriptBox["x", "3"], " ", "z"}], "-", 
          RowBox[{"66729600", " ", 
           SuperscriptBox["\[Pi]", "4"], " ", 
           SuperscriptBox["x", "5"], " ", "z"}], "-", 
          RowBox[{"1994400", " ", 
           SuperscriptBox["\[Pi]", "2"], " ", 
           SuperscriptBox["x", "7"], " ", "z"}], "+", 
          RowBox[{"124650", " ", 
           SuperscriptBox["x", "8"], " ", 
           SuperscriptBox["z", "2"]}], "-", 
          RowBox[{"28800", " ", "x", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"68696", " ", 
              SuperscriptBox["\[Pi]", "8"], " ", "z"}], "-", 
             RowBox[{"63", " ", 
              SuperscriptBox["\[Pi]", "6"], " ", 
              SuperscriptBox["z", "3"]}]}], ")"}]}], "+", 
          RowBox[{"1260", " ", 
           SuperscriptBox["x", "6"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2892", " ", 
              SuperscriptBox["\[Pi]", "2"], " ", 
              SuperscriptBox["z", "2"]}], "-", 
             RowBox[{"61", " ", 
              SuperscriptBox["z", "4"]}]}], ")"}]}], "+", 
          RowBox[{"9450", " ", 
           SuperscriptBox["x", "4"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"6000", " ", 
              SuperscriptBox["\[Pi]", "4"], " ", 
              SuperscriptBox["z", "2"]}], "-", 
             RowBox[{"172", " ", 
              SuperscriptBox["\[Pi]", "2"], " ", 
              SuperscriptBox["z", "4"]}], "+", 
             RowBox[{"5", " ", 
              SuperscriptBox["z", "6"]}]}], ")"}]}], "+", 
          RowBox[{"1890", " ", 
           SuperscriptBox["x", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"243328", " ", 
              SuperscriptBox["\[Pi]", "6"], " ", 
              SuperscriptBox["z", "2"]}], "-", 
             RowBox[{"8800", " ", 
              SuperscriptBox["\[Pi]", "4"], " ", 
              SuperscriptBox["z", "4"]}], "+", 
             RowBox[{"420", " ", 
              SuperscriptBox["\[Pi]", "2"], " ", 
              SuperscriptBox["z", "6"]}], "-", 
             RowBox[{"15", " ", 
              SuperscriptBox["z", "8"]}]}], ")"}]}], "+", 
          RowBox[{"45", " ", 
           SuperscriptBox["z", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"36514048", " ", 
              SuperscriptBox["\[Pi]", "8"]}], "-", 
             RowBox[{"2804928", " ", 
              SuperscriptBox["\[Pi]", "6"], " ", 
              SuperscriptBox["z", "2"]}], "+", 
             RowBox[{"159600", " ", 
              SuperscriptBox["\[Pi]", "4"], " ", 
              SuperscriptBox["z", "4"]}], "-", 
             RowBox[{"8820", " ", 
              SuperscriptBox["\[Pi]", "2"], " ", 
              SuperscriptBox["z", "6"]}], "+", 
             RowBox[{"315", " ", 
              SuperscriptBox["z", "8"]}]}], ")"}]}]}], ")"}]}], "+", 
       InterpretationBox[
        SuperscriptBox[
         RowBox[{"O", "[", 
          FractionBox["1", "k"], "]"}], "11"],
        SeriesData[$CellContext`k, 
         DirectedInfinity[1], {}, 0, 11, 1],
        Editable->False]}],
      SeriesData[$CellContext`k, 
       DirectedInfinity[1], {
       1, Rational[1, 4] (2 $CellContext`x + $CellContext`z), 
        Rational[1, 16] (2 $CellContext`x^2 + $CellContext`z^2), 
        Rational[1, 192] (4 $CellContext`x^3 - 
         6 $CellContext`x^2 $CellContext`z + 3 $CellContext`z^3), 
        Rational[1, 768] (2 $CellContext`x^4 + 
         24 Pi^2 $CellContext`x $CellContext`z - 
         6 $CellContext`x^2 $CellContext`z^2 + 
         3 $CellContext`z^2 ((-4) Pi^2 + $CellContext`z^2)), 
        Rational[1, 15360] (4 $CellContext`x^5 + 
         50 $CellContext`x^4 $CellContext`z + 
         15 $CellContext`z^3 ((-8) Pi^2 + $CellContext`z^2) + 
         30 $CellContext`x^2 (8 Pi^2 $CellContext`z - $CellContext`z^3)), 
        Rational[1, 184320] (4 $CellContext`x^6 - 4800 
         Pi^4 $CellContext`x $CellContext`z - 1200 
         Pi^2 $CellContext`x^3 $CellContext`z + 
         150 $CellContext`x^4 $CellContext`z^2 + 
         90 $CellContext`x^2 (12 Pi^2 $CellContext`z^2 - $CellContext`z^4) + 
         15 $CellContext`z^2 (208 Pi^4 - 36 Pi^2 $CellContext`z^2 + 
           3 $CellContext`z^4)), 
        Rational[1, 5160960] (8 $CellContext`x^7 - 
         1708 $CellContext`x^6 $CellContext`z + 
         10080 Pi^4 $CellContext`x $CellContext`z^2 - 
         210 $CellContext`x^4 (112 Pi^2 $CellContext`z - 5 $CellContext`z^3) - 
         210 $CellContext`x^2 (320 Pi^4 $CellContext`z - 48 
          Pi^2 $CellContext`z^3 + 3 $CellContext`z^5) + 
         105 (464 Pi^4 $CellContext`z^3 - 48 Pi^2 $CellContext`z^5 + 
           3 $CellContext`z^7)), 
        Rational[1, 20643840] (2 $CellContext`x^8 + 
         929152 Pi^6 $CellContext`x $CellContext`z + 
         313600 Pi^4 $CellContext`x^3 $CellContext`z + 
         20496 Pi^2 $CellContext`x^5 $CellContext`z - 
         1708 $CellContext`x^6 $CellContext`z^2 - 
         210 $CellContext`x^4 (132 Pi^2 $CellContext`z^2 - 
          5 $CellContext`z^4) - 
         630 $CellContext`x^2 (336 Pi^4 $CellContext`z^2 - 20 
          Pi^2 $CellContext`z^4 + $CellContext`z^6) + 
         7 $CellContext`z^2 ((-99968) Pi^6 + 11520 Pi^4 $CellContext`z^2 - 
           900 Pi^2 $CellContext`z^4 + 45 $CellContext`z^6)), 
        Rational[1, 743178240] (4 $CellContext`x^9 + 
         24930 $CellContext`x^8 $CellContext`z - 4233600 
         Pi^6 $CellContext`x $CellContext`z^2 - 302400 
         Pi^4 $CellContext`x^3 $CellContext`z^2 + 
         252 $CellContext`x^6 (2648 Pi^2 $CellContext`z - 
           61 $CellContext`z^3) + 
         630 $CellContext`x^4 (10240 Pi^4 $CellContext`z - 456 
           Pi^2 $CellContext`z^3 + 15 $CellContext`z^5) + 
         126 $CellContext`x^2 (132736 Pi^6 $CellContext`z - 20400 
           Pi^4 $CellContext`z^3 + 1080 Pi^2 $CellContext`z^5 - 
           45 $CellContext`z^7) - 
         63 (236416 Pi^6 $CellContext`z^3 - 16800 Pi^4 $CellContext`z^5 + 
          1080 Pi^2 $CellContext`z^7 - 45 $CellContext`z^9)), 
        Rational[1, 14863564800] (4 $CellContext`x^10 - 729657600 
         Pi^6 $CellContext`x^3 $CellContext`z - 66729600 
         Pi^4 $CellContext`x^5 $CellContext`z - 1994400 
         Pi^2 $CellContext`x^7 $CellContext`z + 
         124650 $CellContext`x^8 $CellContext`z^2 - 
         28800 $CellContext`x (68696 Pi^8 $CellContext`z - 63 
          Pi^6 $CellContext`z^3) + 
         1260 $CellContext`x^6 (2892 Pi^2 $CellContext`z^2 - 
           61 $CellContext`z^4) + 
         9450 $CellContext`x^4 (6000 Pi^4 $CellContext`z^2 - 172 
           Pi^2 $CellContext`z^4 + 5 $CellContext`z^6) + 
         1890 $CellContext`x^2 (243328 Pi^6 $CellContext`z^2 - 8800 
           Pi^4 $CellContext`z^4 + 420 Pi^2 $CellContext`z^6 - 
           15 $CellContext`z^8) + 
         45 $CellContext`z^2 (36514048 Pi^8 - 2804928 Pi^6 $CellContext`z^2 + 
           159600 Pi^4 $CellContext`z^4 - 8820 Pi^2 $CellContext`z^6 + 
           315 $CellContext`z^8))}, 0, 11, 1],
      Editable->False], ")"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.972635174051119*^9, 3.9726351941414623`*^9}},
 CellLabel->"In[33]:=",ExpressionUUID->"a3761e5a-c3f4-4aac-9c7f-4b7cbf656847"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   SubscriptBox["W", 
    RowBox[{"n_", ",", "weak"}]], "=", 
   InterpretationBox[
    RowBox[{
     FractionBox["z", 
      RowBox[{"4", " ", "k"}]], "+", 
     FractionBox[
      RowBox[{"\[ImaginaryI]", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"4", " ", 
          SuperscriptBox["n", "2"], " ", "\[Pi]"}], "+", 
         RowBox[{"\[ImaginaryI]", " ", "z"}]}], ")"}], " ", "z"}], 
      RowBox[{"16", " ", 
       SuperscriptBox["k", "2"]}]], "+", 
     FractionBox[
      RowBox[{"z", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "8"}], " ", 
          SuperscriptBox["n", "4"], " ", 
          SuperscriptBox["\[Pi]", "2"]}], "+", 
         RowBox[{"4", " ", 
          SuperscriptBox["n", "2"], " ", "\[Pi]", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"4", " ", "\[Pi]"}], "-", 
            RowBox[{"\[ImaginaryI]", " ", "z"}]}], ")"}]}], "+", 
         SuperscriptBox["z", "2"]}], ")"}]}], 
      RowBox[{"64", " ", 
       SuperscriptBox["k", "3"]}]], "+", 
     FractionBox[
      RowBox[{"z", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "32"}], " ", "\[ImaginaryI]", " ", 
          SuperscriptBox["n", "6"], " ", 
          SuperscriptBox["\[Pi]", "3"]}], "+", 
         RowBox[{"24", " ", 
          SuperscriptBox["\[Pi]", "2"], " ", "z"}], "+", 
         RowBox[{"12", " ", 
          SuperscriptBox["n", "2"], " ", "\[Pi]", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "4"}], " ", "\[Pi]"}], "+", 
            RowBox[{"\[ImaginaryI]", " ", "z"}]}], ")"}], " ", "z"}], "-", 
         RowBox[{"3", " ", 
          SuperscriptBox["z", "3"]}], "+", 
         RowBox[{"24", " ", 
          SuperscriptBox["n", "4"], " ", 
          SuperscriptBox["\[Pi]", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"8", " ", "\[ImaginaryI]", " ", "\[Pi]"}], "+", "z"}], 
           ")"}]}]}], ")"}]}], 
      RowBox[{"768", " ", 
       SuperscriptBox["k", "4"]}]], "+", 
     FractionBox[
      RowBox[{"z", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"32", " ", 
          SuperscriptBox["n", "8"], " ", 
          SuperscriptBox["\[Pi]", "4"]}], "+", 
         RowBox[{"32", " ", 
          SuperscriptBox["n", "6"], " ", 
          SuperscriptBox["\[Pi]", "3"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "12"}], " ", "\[Pi]"}], "+", 
            RowBox[{"\[ImaginaryI]", " ", "z"}]}], ")"}]}], "-", 
         RowBox[{"36", " ", 
          SuperscriptBox["\[Pi]", "2"], " ", 
          SuperscriptBox["z", "2"]}], "+", 
         RowBox[{"3", " ", 
          SuperscriptBox["z", "4"]}], "+", 
         RowBox[{"8", " ", 
          SuperscriptBox["n", "4"], " ", 
          SuperscriptBox["\[Pi]", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"64", " ", 
             SuperscriptBox["\[Pi]", "2"]}], "-", 
            RowBox[{"24", " ", "\[ImaginaryI]", " ", "\[Pi]", " ", "z"}], "-", 
            RowBox[{"3", " ", 
             SuperscriptBox["z", "2"]}]}], ")"}]}], "+", 
         RowBox[{"12", " ", 
          SuperscriptBox["n", "2"], " ", "\[Pi]", " ", "z", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"16", " ", "\[ImaginaryI]", " ", 
             SuperscriptBox["\[Pi]", "2"]}], "+", 
            RowBox[{"4", " ", "\[Pi]", " ", "z"}], "-", 
            RowBox[{"\[ImaginaryI]", " ", 
             SuperscriptBox["z", "2"]}]}], ")"}]}]}], ")"}]}], 
      RowBox[{"3072", " ", 
       SuperscriptBox["k", "5"]}]], "-", 
     RowBox[{
      FractionBox["1", 
       RowBox[{"61440", " ", 
        SuperscriptBox["k", "6"]}]], 
      RowBox[{"z", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "128"}], " ", "\[ImaginaryI]", " ", 
          SuperscriptBox["n", "10"], " ", 
          SuperscriptBox["\[Pi]", "5"]}], "+", 
         RowBox[{"160", " ", 
          SuperscriptBox["n", "8"], " ", 
          SuperscriptBox["\[Pi]", "4"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"16", " ", "\[ImaginaryI]", " ", "\[Pi]"}], "+", "z"}], 
           ")"}]}], "+", 
         RowBox[{"40", " ", 
          SuperscriptBox["n", "4"], " ", 
          SuperscriptBox["\[Pi]", "2"], " ", "z", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"136", " ", 
             SuperscriptBox["\[Pi]", "2"]}], "-", 
            RowBox[{"24", " ", "\[ImaginaryI]", " ", "\[Pi]", " ", "z"}], "-", 
            RowBox[{"3", " ", 
             SuperscriptBox["z", "2"]}]}], ")"}]}], "-", 
         RowBox[{"160", " ", "\[ImaginaryI]", " ", 
          SuperscriptBox["n", "6"], " ", 
          SuperscriptBox["\[Pi]", "3"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"64", " ", 
             SuperscriptBox["\[Pi]", "2"]}], "-", 
            RowBox[{"12", " ", "\[ImaginaryI]", " ", "\[Pi]", " ", "z"}], "-", 
            SuperscriptBox["z", "2"]}], ")"}]}], "-", 
         RowBox[{"60", " ", 
          SuperscriptBox["n", "2"], " ", "\[Pi]", " ", "z", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"96", " ", 
             SuperscriptBox["\[Pi]", "3"]}], "-", 
            RowBox[{"20", " ", "\[ImaginaryI]", " ", 
             SuperscriptBox["\[Pi]", "2"], " ", "z"}], "-", 
            RowBox[{"4", " ", "\[Pi]", " ", 
             SuperscriptBox["z", "2"]}], "+", 
            RowBox[{"\[ImaginaryI]", " ", 
             SuperscriptBox["z", "3"]}]}], ")"}]}], "+", 
         RowBox[{"5", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"512", " ", 
             SuperscriptBox["\[Pi]", "4"], " ", "z"}], "-", 
            RowBox[{"48", " ", 
             SuperscriptBox["\[Pi]", "2"], " ", 
             SuperscriptBox["z", "3"]}], "+", 
            RowBox[{"3", " ", 
             SuperscriptBox["z", "5"]}]}], ")"}]}]}], ")"}]}]}], "+", 
     RowBox[{
      FractionBox["1", 
       RowBox[{"737280", " ", 
        SuperscriptBox["k", "7"]}]], 
      RowBox[{"z", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "256"}], " ", 
          SuperscriptBox["n", "12"], " ", 
          SuperscriptBox["\[Pi]", "6"]}], "+", 
         RowBox[{"384", " ", 
          SuperscriptBox["n", "10"], " ", 
          SuperscriptBox["\[Pi]", "5"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"20", " ", "\[Pi]"}], "-", 
            RowBox[{"\[ImaginaryI]", " ", "z"}]}], ")"}]}], "-", 
         RowBox[{"480", " ", 
          SuperscriptBox["n", "8"], " ", 
          SuperscriptBox["\[Pi]", "4"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"128", " ", 
             SuperscriptBox["\[Pi]", "2"]}], "-", 
            RowBox[{"16", " ", "\[ImaginaryI]", " ", "\[Pi]", " ", "z"}], "-", 
            SuperscriptBox["z", "2"]}], ")"}]}], "+", 
         RowBox[{"120", " ", 
          SuperscriptBox["n", "4"], " ", 
          SuperscriptBox["\[Pi]", "2"], " ", "z", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"896", " ", "\[ImaginaryI]", " ", 
             SuperscriptBox["\[Pi]", "3"]}], "+", 
            RowBox[{"148", " ", 
             SuperscriptBox["\[Pi]", "2"], " ", "z"}], "-", 
            RowBox[{"24", " ", "\[ImaginaryI]", " ", "\[Pi]", " ", 
             SuperscriptBox["z", "2"]}], "-", 
            RowBox[{"3", " ", 
             SuperscriptBox["z", "3"]}]}], ")"}]}], "+", 
         RowBox[{"32", " ", 
          SuperscriptBox["n", "6"], " ", 
          SuperscriptBox["\[Pi]", "3"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2176", " ", 
             SuperscriptBox["\[Pi]", "3"]}], "-", 
            RowBox[{"1440", " ", "\[ImaginaryI]", " ", 
             SuperscriptBox["\[Pi]", "2"], " ", "z"}], "-", 
            RowBox[{"180", " ", "\[Pi]", " ", 
             SuperscriptBox["z", "2"]}], "+", 
            RowBox[{"15", " ", "\[ImaginaryI]", " ", 
             SuperscriptBox["z", "3"]}]}], ")"}]}], "+", 
         RowBox[{"180", " ", 
          SuperscriptBox["n", "2"], " ", "\[Pi]", " ", "z", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "512"}], " ", "\[ImaginaryI]", " ", 
             SuperscriptBox["\[Pi]", "4"]}], "-", 
            RowBox[{"112", " ", 
             SuperscriptBox["\[Pi]", "3"], " ", "z"}], "+", 
            RowBox[{"24", " ", "\[ImaginaryI]", " ", 
             SuperscriptBox["\[Pi]", "2"], " ", 
             SuperscriptBox["z", "2"]}], "+", 
            RowBox[{"4", " ", "\[Pi]", " ", 
             SuperscriptBox["z", "3"]}], "-", 
            RowBox[{"\[ImaginaryI]", " ", 
             SuperscriptBox["z", "4"]}]}], ")"}]}], "+", 
         RowBox[{"45", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"256", " ", 
             SuperscriptBox["\[Pi]", "4"], " ", 
             SuperscriptBox["z", "2"]}], "-", 
            RowBox[{"20", " ", 
             SuperscriptBox["\[Pi]", "2"], " ", 
             SuperscriptBox["z", "4"]}], "+", 
            SuperscriptBox["z", "6"]}], ")"}]}]}], ")"}]}]}], "+", 
     RowBox[{
      FractionBox["1", 
       RowBox[{"20643840", " ", 
        SuperscriptBox["k", "8"]}]], 
      RowBox[{"z", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "1024"}], " ", "\[ImaginaryI]", " ", 
          SuperscriptBox["n", "14"], " ", 
          SuperscriptBox["\[Pi]", "7"]}], "+", 
         RowBox[{"1792", " ", 
          SuperscriptBox["n", "12"], " ", 
          SuperscriptBox["\[Pi]", "6"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"24", " ", "\[ImaginaryI]", " ", "\[Pi]"}], "+", "z"}], 
           ")"}]}], "-", 
         RowBox[{"896", " ", "\[ImaginaryI]", " ", 
          SuperscriptBox["n", "10"], " ", 
          SuperscriptBox["\[Pi]", "5"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"640", " ", 
             SuperscriptBox["\[Pi]", "2"]}], "-", 
            RowBox[{"60", " ", "\[ImaginaryI]", " ", "\[Pi]", " ", "z"}], "-", 
            RowBox[{"3", " ", 
             SuperscriptBox["z", "2"]}]}], ")"}]}], "+", 
         RowBox[{"224", " ", 
          SuperscriptBox["n", "8"], " ", 
          SuperscriptBox["\[Pi]", "4"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"8704", " ", "\[ImaginaryI]", " ", 
             SuperscriptBox["\[Pi]", "3"]}], "+", 
            RowBox[{"2520", " ", 
             SuperscriptBox["\[Pi]", "2"], " ", "z"}], "-", 
            RowBox[{"240", " ", "\[ImaginaryI]", " ", "\[Pi]", " ", 
             SuperscriptBox["z", "2"]}], "-", 
            RowBox[{"15", " ", 
             SuperscriptBox["z", "3"]}]}], ")"}]}], "-", 
         RowBox[{"224", " ", 
          SuperscriptBox["n", "6"], " ", 
          SuperscriptBox["\[Pi]", "3"], " ", "z", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"11296", " ", 
             SuperscriptBox["\[Pi]", "3"]}], "-", 
            RowBox[{"1500", " ", "\[ImaginaryI]", " ", 
             SuperscriptBox["\[Pi]", "2"], " ", "z"}], "-", 
            RowBox[{"180", " ", "\[Pi]", " ", 
             SuperscriptBox["z", "2"]}], "+", 
            RowBox[{"15", " ", "\[ImaginaryI]", " ", 
             SuperscriptBox["z", "3"]}]}], ")"}]}], "+", 
         RowBox[{"840", " ", 
          SuperscriptBox["n", "4"], " ", 
          SuperscriptBox["\[Pi]", "2"], " ", "z", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"6400", " ", 
             SuperscriptBox["\[Pi]", "4"]}], "-", 
            RowBox[{"992", " ", "\[ImaginaryI]", " ", 
             SuperscriptBox["\[Pi]", "3"], " ", "z"}], "-", 
            RowBox[{"160", " ", 
             SuperscriptBox["\[Pi]", "2"], " ", 
             SuperscriptBox["z", "2"]}], "+", 
            RowBox[{"24", " ", "\[ImaginaryI]", " ", "\[Pi]", " ", 
             SuperscriptBox["z", "3"]}], "+", 
            RowBox[{"3", " ", 
             SuperscriptBox["z", "4"]}]}], ")"}]}], "-", 
         RowBox[{"420", " ", 
          SuperscriptBox["n", "2"], " ", "\[Pi]", " ", "z", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"12288", " ", 
             SuperscriptBox["\[Pi]", "5"]}], "-", 
            RowBox[{"1792", " ", "\[ImaginaryI]", " ", 
             SuperscriptBox["\[Pi]", "4"], " ", "z"}], "-", 
            RowBox[{"384", " ", 
             SuperscriptBox["\[Pi]", "3"], " ", 
             SuperscriptBox["z", "2"]}], "+", 
            RowBox[{"84", " ", "\[ImaginaryI]", " ", 
             SuperscriptBox["\[Pi]", "2"], " ", 
             SuperscriptBox["z", "3"]}], "+", 
            RowBox[{"12", " ", "\[Pi]", " ", 
             SuperscriptBox["z", "4"]}], "-", 
            RowBox[{"3", " ", "\[ImaginaryI]", " ", 
             SuperscriptBox["z", "5"]}]}], ")"}]}], "+", 
         RowBox[{"7", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"295936", " ", 
             SuperscriptBox["\[Pi]", "6"], " ", "z"}], "-", 
            RowBox[{"16800", " ", 
             SuperscriptBox["\[Pi]", "4"], " ", 
             SuperscriptBox["z", "3"]}], "+", 
            RowBox[{"1080", " ", 
             SuperscriptBox["\[Pi]", "2"], " ", 
             SuperscriptBox["z", "5"]}], "-", 
            RowBox[{"45", " ", 
             SuperscriptBox["z", "7"]}]}], ")"}]}]}], ")"}]}]}], "+", 
     RowBox[{
      FractionBox["1", 
       RowBox[{"82575360", " ", 
        SuperscriptBox["k", "9"]}]], 
      RowBox[{"z", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"512", " ", 
          SuperscriptBox["n", "16"], " ", 
          SuperscriptBox["\[Pi]", "8"]}], "-", 
         RowBox[{"1024", " ", 
          SuperscriptBox["n", "14"], " ", 
          SuperscriptBox["\[Pi]", "7"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"28", " ", "\[Pi]"}], "-", 
            RowBox[{"\[ImaginaryI]", " ", "z"}]}], ")"}]}], "+", 
         RowBox[{"1792", " ", 
          SuperscriptBox["n", "12"], " ", 
          SuperscriptBox["\[Pi]", "6"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"320", " ", 
             SuperscriptBox["\[Pi]", "2"]}], "-", 
            RowBox[{"24", " ", "\[ImaginaryI]", " ", "\[Pi]", " ", "z"}], "-", 
            SuperscriptBox["z", "2"]}], ")"}]}], "-", 
         RowBox[{"896", " ", 
          SuperscriptBox["n", "10"], " ", 
          SuperscriptBox["\[Pi]", "5"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"4352", " ", 
             SuperscriptBox["\[Pi]", "3"]}], "-", 
            RowBox[{"784", " ", "\[ImaginaryI]", " ", 
             SuperscriptBox["\[Pi]", "2"], " ", "z"}], "-", 
            RowBox[{"60", " ", "\[Pi]", " ", 
             SuperscriptBox["z", "2"]}], "+", 
            RowBox[{"3", " ", "\[ImaginaryI]", " ", 
             SuperscriptBox["z", "3"]}]}], ")"}]}], "+", 
         RowBox[{"224", " ", 
          SuperscriptBox["n", "6"], " ", 
          SuperscriptBox["\[Pi]", "3"], " ", "z", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"95232", " ", "\[ImaginaryI]", " ", 
             SuperscriptBox["\[Pi]", "4"]}], "+", 
            RowBox[{"12016", " ", 
             SuperscriptBox["\[Pi]", "3"], " ", "z"}], "-", 
            RowBox[{"1560", " ", "\[ImaginaryI]", " ", 
             SuperscriptBox["\[Pi]", "2"], " ", 
             SuperscriptBox["z", "2"]}], "-", 
            RowBox[{"180", " ", "\[Pi]", " ", 
             SuperscriptBox["z", "3"]}], "+", 
            RowBox[{"15", " ", "\[ImaginaryI]", " ", 
             SuperscriptBox["z", "4"]}]}], ")"}]}], "+", 
         RowBox[{"32", " ", 
          SuperscriptBox["n", "8"], " ", 
          SuperscriptBox["\[Pi]", "4"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"126976", " ", 
             SuperscriptBox["\[Pi]", "4"]}], "-", 
            RowBox[{"168448", " ", "\[ImaginaryI]", " ", 
             SuperscriptBox["\[Pi]", "3"], " ", "z"}], "-", 
            RowBox[{"18060", " ", 
             SuperscriptBox["\[Pi]", "2"], " ", 
             SuperscriptBox["z", "2"]}], "+", 
            RowBox[{"1680", " ", "\[ImaginaryI]", " ", "\[Pi]", " ", 
             SuperscriptBox["z", "3"]}], "+", 
            RowBox[{"105", " ", 
             SuperscriptBox["z", "4"]}]}], ")"}]}], "+", 
         RowBox[{"280", " ", 
          SuperscriptBox["n", "4"], " ", 
          SuperscriptBox["\[Pi]", "2"], " ", "z", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "151552"}], " ", "\[ImaginaryI]", " ", 
             SuperscriptBox["\[Pi]", "5"]}], "-", 
            RowBox[{"20736", " ", 
             SuperscriptBox["\[Pi]", "4"], " ", "z"}], "+", 
            RowBox[{"3264", " ", "\[ImaginaryI]", " ", 
             SuperscriptBox["\[Pi]", "3"], " ", 
             SuperscriptBox["z", "2"]}], "+", 
            RowBox[{"516", " ", 
             SuperscriptBox["\[Pi]", "2"], " ", 
             SuperscriptBox["z", "3"]}], "-", 
            RowBox[{"72", " ", "\[ImaginaryI]", " ", "\[Pi]", " ", 
             SuperscriptBox["z", "4"]}], "-", 
            RowBox[{"9", " ", 
             SuperscriptBox["z", "5"]}]}], ")"}]}], "+", 
         RowBox[{"28", " ", 
          SuperscriptBox["n", "2"], " ", "\[Pi]", " ", "z", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"1183744", " ", "\[ImaginaryI]", " ", 
             SuperscriptBox["\[Pi]", "6"]}], "+", 
            RowBox[{"199680", " ", 
             SuperscriptBox["\[Pi]", "5"], " ", "z"}], "-", 
            RowBox[{"33600", " ", "\[ImaginaryI]", " ", 
             SuperscriptBox["\[Pi]", "4"], " ", 
             SuperscriptBox["z", "2"]}], "-", 
            RowBox[{"6480", " ", 
             SuperscriptBox["\[Pi]", "3"], " ", 
             SuperscriptBox["z", "3"]}], "+", 
            RowBox[{"1440", " ", "\[ImaginaryI]", " ", 
             SuperscriptBox["\[Pi]", "2"], " ", 
             SuperscriptBox["z", "4"]}], "+", 
            RowBox[{"180", " ", "\[Pi]", " ", 
             SuperscriptBox["z", "5"]}], "-", 
            RowBox[{"45", " ", "\[ImaginaryI]", " ", 
             SuperscriptBox["z", "6"]}]}], ")"}]}], "-", 
         RowBox[{"21", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"136448", " ", 
             SuperscriptBox["\[Pi]", "6"], " ", 
             SuperscriptBox["z", "2"]}], "-", 
            RowBox[{"7600", " ", 
             SuperscriptBox["\[Pi]", "4"], " ", 
             SuperscriptBox["z", "4"]}], "+", 
            RowBox[{"420", " ", 
             SuperscriptBox["\[Pi]", "2"], " ", 
             SuperscriptBox["z", "6"]}], "-", 
            RowBox[{"15", " ", 
             SuperscriptBox["z", "8"]}]}], ")"}]}]}], ")"}]}]}], "-", 
     RowBox[{
      FractionBox["1", 
       RowBox[{"2972712960", " ", 
        SuperscriptBox["k", "10"]}]], 
      RowBox[{"z", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "2048"}], " ", "\[ImaginaryI]", " ", 
          SuperscriptBox["n", "18"], " ", 
          SuperscriptBox["\[Pi]", "9"]}], "+", 
         RowBox[{"4608", " ", 
          SuperscriptBox["n", "16"], " ", 
          SuperscriptBox["\[Pi]", "8"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"32", " ", "\[ImaginaryI]", " ", "\[Pi]"}], "+", "z"}], 
           ")"}]}], "-", 
         RowBox[{"9216", " ", "\[ImaginaryI]", " ", 
          SuperscriptBox["n", "14"], " ", 
          SuperscriptBox["\[Pi]", "7"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"448", " ", 
             SuperscriptBox["\[Pi]", "2"]}], "-", 
            RowBox[{"28", " ", "\[ImaginaryI]", " ", "\[Pi]", " ", "z"}], "-", 
            SuperscriptBox["z", "2"]}], ")"}]}], "+", 
         RowBox[{"5376", " ", 
          SuperscriptBox["n", "12"], " ", 
          SuperscriptBox["\[Pi]", "6"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"8704", " ", "\[ImaginaryI]", " ", 
             SuperscriptBox["\[Pi]", "3"]}], "+", 
            RowBox[{"1128", " ", 
             SuperscriptBox["\[Pi]", "2"], " ", "z"}], "-", 
            RowBox[{"72", " ", "\[ImaginaryI]", " ", "\[Pi]", " ", 
             SuperscriptBox["z", "2"]}], "-", 
            RowBox[{"3", " ", 
             SuperscriptBox["z", "3"]}]}], ")"}]}], "+", 
         RowBox[{"1152", " ", 
          SuperscriptBox["n", "10"], " ", 
          SuperscriptBox["\[Pi]", "5"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "126976"}], " ", "\[ImaginaryI]", " ", 
             SuperscriptBox["\[Pi]", "4"]}], "-", 
            RowBox[{"62944", " ", 
             SuperscriptBox["\[Pi]", "3"], " ", "z"}], "+", 
            RowBox[{"5572", " ", "\[ImaginaryI]", " ", 
             SuperscriptBox["\[Pi]", "2"], " ", 
             SuperscriptBox["z", "2"]}], "+", 
            RowBox[{"420", " ", "\[Pi]", " ", 
             SuperscriptBox["z", "3"]}], "-", 
            RowBox[{"21", " ", "\[ImaginaryI]", " ", 
             SuperscriptBox["z", "4"]}]}], ")"}]}], "+", 
         RowBox[{"288", " ", 
          SuperscriptBox["n", "8"], " ", 
          SuperscriptBox["\[Pi]", "4"], " ", "z", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"1646592", " ", 
             SuperscriptBox["\[Pi]", "4"]}], "-", 
            RowBox[{"175168", " ", "\[ImaginaryI]", " ", 
             SuperscriptBox["\[Pi]", "3"], " ", "z"}], "-", 
            RowBox[{"18480", " ", 
             SuperscriptBox["\[Pi]", "2"], " ", 
             SuperscriptBox["z", "2"]}], "+", 
            RowBox[{"1680", " ", "\[ImaginaryI]", " ", "\[Pi]", " ", 
             SuperscriptBox["z", "3"]}], "+", 
            RowBox[{"105", " ", 
             SuperscriptBox["z", "4"]}]}], ")"}]}], "-", 
         RowBox[{"2016", " ", 
          SuperscriptBox["n", "6"], " ", 
          SuperscriptBox["\[Pi]", "3"], " ", "z", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"856064", " ", 
             SuperscriptBox["\[Pi]", "5"]}], "-", 
            RowBox[{"100352", " ", "\[ImaginaryI]", " ", 
             SuperscriptBox["\[Pi]", "4"], " ", "z"}], "-", 
            RowBox[{"12736", " ", 
             SuperscriptBox["\[Pi]", "3"], " ", 
             SuperscriptBox["z", "2"]}], "+", 
            RowBox[{"1620", " ", "\[ImaginaryI]", " ", 
             SuperscriptBox["\[Pi]", "2"], " ", 
             SuperscriptBox["z", "3"]}], "+", 
            RowBox[{"180", " ", "\[Pi]", " ", 
             SuperscriptBox["z", "4"]}], "-", 
            RowBox[{"15", " ", "\[ImaginaryI]", " ", 
             SuperscriptBox["z", "5"]}]}], ")"}]}], "+", 
         RowBox[{"504", " ", 
          SuperscriptBox["n", "4"], " ", 
          SuperscriptBox["\[Pi]", "2"], " ", "z", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"6556672", " ", 
             SuperscriptBox["\[Pi]", "6"]}], "-", 
            RowBox[{"788480", " ", "\[ImaginaryI]", " ", 
             SuperscriptBox["\[Pi]", "5"], " ", "z"}], "-", 
            RowBox[{"115680", " ", 
             SuperscriptBox["\[Pi]", "4"], " ", 
             SuperscriptBox["z", "2"]}], "+", 
            RowBox[{"17760", " ", "\[ImaginaryI]", " ", 
             SuperscriptBox["\[Pi]", "3"], " ", 
             SuperscriptBox["z", "3"]}], "+", 
            RowBox[{"2760", " ", 
             SuperscriptBox["\[Pi]", "2"], " ", 
             SuperscriptBox["z", "4"]}], "-", 
            RowBox[{"360", " ", "\[ImaginaryI]", " ", "\[Pi]", " ", 
             SuperscriptBox["z", "5"]}], "-", 
            RowBox[{"45", " ", 
             SuperscriptBox["z", "6"]}]}], ")"}]}], "-", 
         RowBox[{"756", " ", 
          SuperscriptBox["n", "2"], " ", "\[Pi]", " ", "z", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"3969024", " ", 
             SuperscriptBox["\[Pi]", "7"]}], "-", 
            RowBox[{"409344", " ", "\[ImaginaryI]", " ", 
             SuperscriptBox["\[Pi]", "6"], " ", "z"}], "-", 
            RowBox[{"77440", " ", 
             SuperscriptBox["\[Pi]", "5"], " ", 
             SuperscriptBox["z", "2"]}], "+", 
            RowBox[{"13680", " ", "\[ImaginaryI]", " ", 
             SuperscriptBox["\[Pi]", "4"], " ", 
             SuperscriptBox["z", "3"]}], "+", 
            RowBox[{"2400", " ", 
             SuperscriptBox["\[Pi]", "3"], " ", 
             SuperscriptBox["z", "4"]}], "-", 
            RowBox[{"540", " ", "\[ImaginaryI]", " ", 
             SuperscriptBox["\[Pi]", "2"], " ", 
             SuperscriptBox["z", "5"]}], "-", 
            RowBox[{"60", " ", "\[Pi]", " ", 
             SuperscriptBox["z", "6"]}], "+", 
            RowBox[{"15", " ", "\[ImaginaryI]", " ", 
             SuperscriptBox["z", "7"]}]}], ")"}]}], "+", 
         RowBox[{"9", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"125960192", " ", 
             SuperscriptBox["\[Pi]", "8"], " ", "z"}], "-", 
            RowBox[{"4250624", " ", 
             SuperscriptBox["\[Pi]", "6"], " ", 
             SuperscriptBox["z", "3"]}], "+", 
            RowBox[{"206640", " ", 
             SuperscriptBox["\[Pi]", "4"], " ", 
             SuperscriptBox["z", "5"]}], "-", 
            RowBox[{"10080", " ", 
             SuperscriptBox["\[Pi]", "2"], " ", 
             SuperscriptBox["z", "7"]}], "+", 
            RowBox[{"315", " ", 
             SuperscriptBox["z", "9"]}]}], ")"}]}]}], ")"}]}]}], "+", 
     InterpretationBox[
      SuperscriptBox[
       RowBox[{"O", "[", 
        FractionBox["1", "k"], "]"}], "11"],
      SeriesData[$CellContext`k, 
       DirectedInfinity[1], {}, 1, 11, 1],
      Editable->False]}],
    SeriesData[$CellContext`k, 
     DirectedInfinity[1], {Rational[1, 4] $CellContext`z, Complex[0, 
        Rational[1, 16]] (4 $CellContext`n^2 Pi + 
       Complex[0, 1] $CellContext`z) $CellContext`z, 
      Rational[1, 64] $CellContext`z ((-8) $CellContext`n^4 Pi^2 + 
       4 $CellContext`n^2 
        Pi (4 Pi + Complex[0, -1] $CellContext`z) + $CellContext`z^2), 
      Rational[1, 768] $CellContext`z (Complex[0, -32] $CellContext`n^6 Pi^3 + 
       24 Pi^2 $CellContext`z + 
       12 $CellContext`n^2 
        Pi ((-4) Pi + Complex[0, 1] $CellContext`z) $CellContext`z - 
       3 $CellContext`z^3 + 
       24 $CellContext`n^4 Pi^2 (Complex[0, 8] Pi + $CellContext`z)), 
      Rational[1, 3072] $CellContext`z (32 $CellContext`n^8 Pi^4 + 
       32 $CellContext`n^6 Pi^3 ((-12) Pi + Complex[0, 1] $CellContext`z) - 
       36 Pi^2 $CellContext`z^2 + 3 $CellContext`z^4 + 
       8 $CellContext`n^4 
        Pi^2 (64 Pi^2 + Complex[0, -24] Pi $CellContext`z - 
         3 $CellContext`z^2) + 
       12 $CellContext`n^2 
        Pi $CellContext`z (Complex[0, 16] Pi^2 + 4 Pi $CellContext`z + 
         Complex[0, -1] $CellContext`z^2)), 
      Rational[-1, 61440] $CellContext`z (
       Complex[0, -128] $CellContext`n^10 Pi^5 + 
       160 $CellContext`n^8 Pi^4 (Complex[0, 16] Pi + $CellContext`z) + 
       40 $CellContext`n^4 
        Pi^2 $CellContext`z (136 Pi^2 + Complex[0, -24] Pi $CellContext`z - 
         3 $CellContext`z^2) + 
       Complex[0, -160] $CellContext`n^6 
        Pi^3 (64 Pi^2 + Complex[0, -12] Pi $CellContext`z - $CellContext`z^2) - 
       60 $CellContext`n^2 
       Pi $CellContext`z (96 Pi^3 + Complex[0, -20] Pi^2 $CellContext`z - 4 
        Pi $CellContext`z^2 + Complex[0, 1] $CellContext`z^3) + 
       5 (512 Pi^4 $CellContext`z - 48 Pi^2 $CellContext`z^3 + 
         3 $CellContext`z^5)), 
      Rational[1, 737280] $CellContext`z ((-256) $CellContext`n^12 Pi^6 + 
       384 $CellContext`n^10 Pi^5 (20 Pi + Complex[0, -1] $CellContext`z) - 
       480 $CellContext`n^8 
       Pi^4 (128 Pi^2 + Complex[0, -16] Pi $CellContext`z - $CellContext`z^2) + 
       120 $CellContext`n^4 
        Pi^2 $CellContext`z (Complex[0, 896] Pi^3 + 148 Pi^2 $CellContext`z + 
         Complex[0, -24] Pi $CellContext`z^2 - 3 $CellContext`z^3) + 
       32 $CellContext`n^6 
        Pi^3 (2176 Pi^3 + Complex[0, -1440] Pi^2 $CellContext`z - 180 
         Pi $CellContext`z^2 + Complex[0, 15] $CellContext`z^3) + 
       180 $CellContext`n^2 
        Pi $CellContext`z (Complex[0, -512] Pi^4 - 112 Pi^3 $CellContext`z + 
         Complex[0, 24] Pi^2 $CellContext`z^2 + 4 Pi $CellContext`z^3 + 
         Complex[0, -1] $CellContext`z^4) + 
       45 (256 Pi^4 $CellContext`z^2 - 20 
         Pi^2 $CellContext`z^4 + $CellContext`z^6)), 
      Rational[1, 20643840] $CellContext`z (
       Complex[0, -1024] $CellContext`n^14 Pi^7 + 
       1792 $CellContext`n^12 Pi^6 (Complex[0, 24] Pi + $CellContext`z) + 
       Complex[0, -896] $CellContext`n^10 
        Pi^5 (640 Pi^2 + Complex[0, -60] Pi $CellContext`z - 
         3 $CellContext`z^2) + 
       224 $CellContext`n^8 
        Pi^4 (Complex[0, 8704] Pi^3 + 2520 Pi^2 $CellContext`z + 
         Complex[0, -240] Pi $CellContext`z^2 - 15 $CellContext`z^3) - 
       224 $CellContext`n^6 
       Pi^3 $CellContext`z (11296 Pi^3 + 
        Complex[0, -1500] Pi^2 $CellContext`z - 180 Pi $CellContext`z^2 + 
        Complex[0, 15] $CellContext`z^3) + 
       840 $CellContext`n^4 
        Pi^2 $CellContext`z (6400 Pi^4 + Complex[0, -992] Pi^3 $CellContext`z - 
         160 Pi^2 $CellContext`z^2 + Complex[0, 24] Pi $CellContext`z^3 + 
         3 $CellContext`z^4) - 420 $CellContext`n^2 
       Pi $CellContext`z (12288 Pi^5 + Complex[0, -1792] Pi^4 $CellContext`z - 
        384 Pi^3 $CellContext`z^2 + Complex[0, 84] Pi^2 $CellContext`z^3 + 
        12 Pi $CellContext`z^4 + Complex[0, -3] $CellContext`z^5) + 
       7 (295936 Pi^6 $CellContext`z - 16800 Pi^4 $CellContext`z^3 + 
         1080 Pi^2 $CellContext`z^5 - 45 $CellContext`z^7)), 
      Rational[1, 82575360] $CellContext`z (512 $CellContext`n^16 Pi^8 - 
       1024 $CellContext`n^14 Pi^7 (28 Pi + Complex[0, -1] $CellContext`z) + 
       1792 $CellContext`n^12 
        Pi^6 (320 Pi^2 + 
         Complex[0, -24] Pi $CellContext`z - $CellContext`z^2) - 
       896 $CellContext`n^10 
       Pi^5 (4352 Pi^3 + Complex[0, -784] Pi^2 $CellContext`z - 60 
        Pi $CellContext`z^2 + Complex[0, 3] $CellContext`z^3) + 
       224 $CellContext`n^6 
        Pi^3 $CellContext`z (Complex[0, 95232] Pi^4 + 
         12016 Pi^3 $CellContext`z + Complex[0, -1560] Pi^2 $CellContext`z^2 - 
         180 Pi $CellContext`z^3 + Complex[0, 15] $CellContext`z^4) + 
       32 $CellContext`n^8 
        Pi^4 (126976 Pi^4 + Complex[0, -168448] Pi^3 $CellContext`z - 18060 
         Pi^2 $CellContext`z^2 + Complex[0, 1680] Pi $CellContext`z^3 + 
         105 $CellContext`z^4) + 
       280 $CellContext`n^4 
        Pi^2 $CellContext`z (Complex[0, -151552] Pi^5 - 20736 
         Pi^4 $CellContext`z + Complex[0, 3264] Pi^3 $CellContext`z^2 + 
         516 Pi^2 $CellContext`z^3 + Complex[0, -72] Pi $CellContext`z^4 - 
         9 $CellContext`z^5) + 
       28 $CellContext`n^2 
        Pi $CellContext`z (Complex[0, 1183744] Pi^6 + 
         199680 Pi^5 $CellContext`z + 
         Complex[0, -33600] Pi^4 $CellContext`z^2 - 6480 
         Pi^3 $CellContext`z^3 + Complex[0, 1440] Pi^2 $CellContext`z^4 + 
         180 Pi $CellContext`z^5 + Complex[0, -45] $CellContext`z^6) - 
       21 (136448 Pi^6 $CellContext`z^2 - 7600 Pi^4 $CellContext`z^4 + 
        420 Pi^2 $CellContext`z^6 - 15 $CellContext`z^8)), 
      Rational[-1, 2972712960] $CellContext`z (
       Complex[0, -2048] $CellContext`n^18 Pi^9 + 
       4608 $CellContext`n^16 Pi^8 (Complex[0, 32] Pi + $CellContext`z) + 
       Complex[0, -9216] $CellContext`n^14 
        Pi^7 (448 Pi^2 + 
         Complex[0, -28] Pi $CellContext`z - $CellContext`z^2) + 
       5376 $CellContext`n^12 
        Pi^6 (Complex[0, 8704] Pi^3 + 1128 Pi^2 $CellContext`z + 
         Complex[0, -72] Pi $CellContext`z^2 - 3 $CellContext`z^3) + 
       1152 $CellContext`n^10 
        Pi^5 (Complex[0, -126976] Pi^4 - 62944 Pi^3 $CellContext`z + 
         Complex[0, 5572] Pi^2 $CellContext`z^2 + 420 Pi $CellContext`z^3 + 
         Complex[0, -21] $CellContext`z^4) + 
       288 $CellContext`n^8 
        Pi^4 $CellContext`z (1646592 Pi^4 + 
         Complex[0, -175168] Pi^3 $CellContext`z - 18480 
         Pi^2 $CellContext`z^2 + Complex[0, 1680] Pi $CellContext`z^3 + 
         105 $CellContext`z^4) - 2016 $CellContext`n^6 
       Pi^3 $CellContext`z (856064 Pi^5 + 
        Complex[0, -100352] Pi^4 $CellContext`z - 12736 Pi^3 $CellContext`z^2 + 
        Complex[0, 1620] Pi^2 $CellContext`z^3 + 180 Pi $CellContext`z^4 + 
        Complex[0, -15] $CellContext`z^5) + 
       504 $CellContext`n^4 
        Pi^2 $CellContext`z (6556672 Pi^6 + 
         Complex[0, -788480] Pi^5 $CellContext`z - 115680 
         Pi^4 $CellContext`z^2 + Complex[0, 17760] Pi^3 $CellContext`z^3 + 
         2760 Pi^2 $CellContext`z^4 + Complex[0, -360] Pi $CellContext`z^5 - 
         45 $CellContext`z^6) - 756 $CellContext`n^2 
       Pi $CellContext`z (3969024 Pi^7 + 
        Complex[0, -409344] Pi^6 $CellContext`z - 77440 Pi^5 $CellContext`z^2 + 
        Complex[0, 13680] Pi^4 $CellContext`z^3 + 2400 Pi^3 $CellContext`z^4 + 
        Complex[0, -540] Pi^2 $CellContext`z^5 - 60 Pi $CellContext`z^6 + 
        Complex[0, 15] $CellContext`z^7) + 
       9 (125960192 Pi^8 $CellContext`z - 4250624 Pi^6 $CellContext`z^3 + 
         206640 Pi^4 $CellContext`z^5 - 10080 Pi^2 $CellContext`z^7 + 
         315 $CellContext`z^9))}, 1, 11, 1],
    Editable->False]}], ";"}]], "Input",
 CellChangeTimes->{{3.9726354978277283`*^9, 3.972635557464223*^9}, {
  3.9726356135055857`*^9, 3.972635625607355*^9}, {3.972635765201736*^9, 
  3.972635765773717*^9}},
 CellLabel->"In[34]:=",ExpressionUUID->"8fd0e894-1c6e-4137-b03a-5c5bb06e68a5"],

Cell[BoxData[
 RowBox[{
  RowBox[{"test", "[", "n_", "]"}], ":=", 
  RowBox[{
   RowBox[{
    SubscriptBox["W", 
     RowBox[{"n", ",", "weak"}]], "-", 
    SubscriptBox["W", "n"]}], "//", "Simplify"}]}]], "Input",
 CellChangeTimes->{{3.9726355824459133`*^9, 3.972635597464068*^9}, {
  3.972635633785853*^9, 3.9726356347320547`*^9}, {3.97263576956875*^9, 
  3.972635770107582*^9}},
 CellLabel->"In[35]:=",ExpressionUUID->"16b28625-052a-460b-a9a1-f09edc233e4e"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"test", "[", "1", "]"}], ",", 
   RowBox[{"test", "[", "2", "]"}], ",", 
   RowBox[{"test", "[", "3", "]"}], ",", 
   RowBox[{"test", "[", "4", "]"}], ",", 
   RowBox[{"test", "[", "5", "]"}]}], "}"}]], "Input",
 CellChangeTimes->{{3.9726356834985943`*^9, 3.97263571067622*^9}},
 CellLabel->"In[36]:=",ExpressionUUID->"ced5e8a9-32b9-42af-959c-54168b43eb5a"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", 
      FractionBox["1", "k"], "]"}], "9"],
    SeriesData[$CellContext`k, 
     DirectedInfinity[1], {}, 9, 9, 1],
    Editable->False], ",", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", 
      FractionBox["1", "k"], "]"}], "9"],
    SeriesData[$CellContext`k, 
     DirectedInfinity[1], {}, 9, 9, 1],
    Editable->False], ",", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", 
      FractionBox["1", "k"], "]"}], "9"],
    SeriesData[$CellContext`k, 
     DirectedInfinity[1], {}, 9, 9, 1],
    Editable->False], ",", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", 
      FractionBox["1", "k"], "]"}], "9"],
    SeriesData[$CellContext`k, 
     DirectedInfinity[1], {}, 9, 9, 1],
    Editable->False], ",", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", 
      FractionBox["1", "k"], "]"}], "9"],
    SeriesData[$CellContext`k, 
     DirectedInfinity[1], {}, 9, 9, 1],
    Editable->False]}], "}"}]], "Output",
 CellChangeTimes->{3.972635685049983*^9, 3.9726357362949753`*^9, 
  3.972635803927157*^9, 3.9726358433992147`*^9},
 CellLabel->"Out[36]=",ExpressionUUID->"28a054e0-a24c-4cea-9fce-d7f06239375a"]
}, Open  ]]
}, Open  ]]
},
WindowSize->{1429, 845},
WindowMargins->{{Automatic, 141}, {Automatic, 55}},
FrontEndVersion->"14.0 for Mac OS X x86 (64-bit) (December 12, 2023)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"e7f7b980-c137-4f16-81dd-25dd70f8da07"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 295, 7, 30, "Input",ExpressionUUID->"d77dfca0-71e0-486b-82c0-545b87655043"],
Cell[856, 29, 21912, 366, 109, "Text",ExpressionUUID->"693c3211-c5e3-465f-b9f3-c7c97718af80"],
Cell[CellGroupData[{
Cell[22793, 399, 941, 26, 54, "Subsection",ExpressionUUID->"f128e32e-e0d8-4468-9b15-85f0bfde2b74"],
Cell[CellGroupData[{
Cell[23759, 429, 154, 3, 45, "Subsubsection",ExpressionUUID->"776d5a0d-ca05-445f-b7c8-9efa5bf8d232"],
Cell[23916, 434, 479, 13, 47, "Input",ExpressionUUID->"3fb94258-224a-4c57-b47e-ba51088dc355"],
Cell[24398, 449, 1143, 34, 56, "Input",ExpressionUUID->"fcdfb12c-313e-4d88-a8a7-96b6c7edd148"],
Cell[25544, 485, 711, 21, 56, "Input",ExpressionUUID->"2b405710-ba27-4b2b-9e03-8f00b8deaca5"]
}, Open  ]],
Cell[CellGroupData[{
Cell[26292, 511, 154, 3, 45, "Subsubsection",ExpressionUUID->"49f41dc6-3199-421d-8ee4-e90c4123d6b5"],
Cell[26449, 516, 938, 29, 58, "Input",ExpressionUUID->"beda79b7-77b2-4edc-bef5-61bb6712c75a"],
Cell[27390, 547, 3034, 91, 99, "Input",ExpressionUUID->"d8b99d93-109f-42e2-b347-cd301b0b8375"],
Cell[30427, 640, 1775, 51, 58, "Input",ExpressionUUID->"057f820d-3154-4a55-989c-fbad464d4099"]
}, Open  ]],
Cell[CellGroupData[{
Cell[32239, 696, 154, 3, 45, "Subsubsection",ExpressionUUID->"8b6fa2ec-ba72-4fb6-ab30-0082eb4062e1"],
Cell[32396, 701, 2307, 67, 59, "Input",ExpressionUUID->"7b0c2476-7bfb-4179-bc1f-9159239aa83c"],
Cell[34706, 770, 9172, 262, 282, "Input",ExpressionUUID->"b6c4f718-4979-4cd7-9576-2c41d27c4f5e"],
Cell[43881, 1034, 6497, 190, 165, "Input",ExpressionUUID->"8200cf5c-3918-4925-9b73-bfec5d174ca7"]
}, Open  ]],
Cell[CellGroupData[{
Cell[50415, 1229, 154, 3, 45, "Subsubsection",ExpressionUUID->"76e70cc4-0175-4d47-a422-79aef419f303"],
Cell[50572, 1234, 4387, 129, 140, "Input",ExpressionUUID->"e8a039e9-ff51-4757-a2f0-505128e6b264"],
Cell[54962, 1365, 21333, 626, 708, "Input",ExpressionUUID->"3c7f8165-f771-4593-b83e-27a6597f6d76"],
Cell[76298, 1993, 14698, 437, 469, "Input",ExpressionUUID->"51e2f26a-309b-4ca8-875d-2b2986d72a5c"]
}, Open  ]],
Cell[CellGroupData[{
Cell[91033, 2435, 154, 3, 45, "Subsubsection",ExpressionUUID->"14234157-93a4-4936-893b-555e454a6cd4"],
Cell[91190, 2440, 10197, 288, 310, "Input",ExpressionUUID->"7aea5a49-077e-43d0-92fa-6f37a376698f"],
Cell[101390, 2730, 140817, 3569, 1647, "Input",ExpressionUUID->"43fb2a94-597a-40c1-9f72-7c880d1f070f"],
Cell[242210, 6301, 104877, 2693, 1248, "Input",ExpressionUUID->"5733ffb4-5bc3-40a7-b53d-3a5746c997ab"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[347136, 9000, 161, 3, 54, "Subsection",ExpressionUUID->"2b9e0e59-8a35-4810-953e-3fa64a870633"],
Cell[347300, 9005, 760, 21, 54, "Input",ExpressionUUID->"6f527471-10f6-4a92-8081-25ad7e592949"],
Cell[CellGroupData[{
Cell[348085, 9030, 1143, 36, 50, "Input",ExpressionUUID->"d3f94529-bc3c-4b30-b930-48f18fcf8ff2"],
Cell[349231, 9068, 320, 6, 34, "Output",ExpressionUUID->"27617463-5007-4c27-9578-06e47215dbb3"]
}, Open  ]],
Cell[CellGroupData[{
Cell[349588, 9079, 1141, 36, 50, "Input",ExpressionUUID->"94cd48a2-bc6a-4ba7-bb97-992b15fbec21"],
Cell[350732, 9117, 323, 6, 34, "Output",ExpressionUUID->"b0edf488-a689-4e4b-8e8a-7fefb30865eb"]
}, Open  ]],
Cell[CellGroupData[{
Cell[351092, 9128, 1192, 37, 50, "Input",ExpressionUUID->"da13cb24-dec2-4d90-840e-c8ef8b055a45"],
Cell[352287, 9167, 492, 8, 34, "Output",ExpressionUUID->"aa13d45a-f71e-4c7b-a6b9-1c16af449440"]
}, Open  ]],
Cell[CellGroupData[{
Cell[352816, 9180, 1141, 36, 50, "Input",ExpressionUUID->"1bda31c7-7b91-4d4c-bcd0-fa28253e0101"],
Cell[353960, 9218, 348, 6, 34, "Output",ExpressionUUID->"d7708a77-03f8-4c59-adec-93be211250a4"]
}, Open  ]],
Cell[CellGroupData[{
Cell[354345, 9229, 1146, 36, 50, "Input",ExpressionUUID->"346d3688-6afb-4828-89ce-1443dbd98a2c"],
Cell[355494, 9267, 298, 5, 34, "Output",ExpressionUUID->"85ff592a-30cf-424f-861f-503c624c4ae4"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[355841, 9278, 417, 13, 54, "Subsection",ExpressionUUID->"3607309e-849b-4572-ab93-9e70170360ef"],
Cell[356261, 9293, 435, 12, 46, "Input",ExpressionUUID->"df64b800-19ee-4f3e-af20-037ed5b6471d"],
Cell[356699, 9307, 884, 27, 58, "Input",ExpressionUUID->"fa99d0a0-3249-4c87-a220-cc2d535aa44e"],
Cell[357586, 9336, 2174, 64, 59, "Input",ExpressionUUID->"d4d06535-d4b1-472a-b32a-93c31dc1c45d"],
Cell[359763, 9402, 4385, 129, 140, "Input",ExpressionUUID->"2ed5f1af-75f5-4146-b5bc-00c499380c22"],
Cell[364151, 9533, 10056, 287, 298, "Input",ExpressionUUID->"5b4fe6f9-cb67-44a8-8009-e99dd4dab124"],
Cell[374210, 9822, 17426, 508, 534, "Input",ExpressionUUID->"9330184b-c56c-4106-8bb8-d22b2eada0d4"],
Cell[CellGroupData[{
Cell[391661, 10334, 430, 11, 30, "Input",ExpressionUUID->"350ea555-cc29-4e8b-bd9e-bfe927a5a2ce"],
Cell[392094, 10347, 947, 26, 52, "Output",ExpressionUUID->"e319f060-e6c3-4aa7-a40e-463e499d9943"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[393090, 10379, 170, 3, 54, "Subsection",ExpressionUUID->"d3c2126a-699e-489b-8154-5ca02736ccb3"],
Cell[393263, 10384, 586, 17, 50, "Input",ExpressionUUID->"5a499bb6-9bb5-41eb-9f94-3aca0802e09a"],
Cell[393852, 10403, 724, 22, 45, "Input",ExpressionUUID->"c339f19b-8965-4216-826f-915997cfeebc"],
Cell[394579, 10427, 1202, 35, 61, "Input",ExpressionUUID->"19010c94-db73-4ad4-84eb-0249689da7ee"],
Cell[395784, 10464, 17427, 425, 403, "Input",ExpressionUUID->"a3761e5a-c3f4-4aac-9c7f-4b7cbf656847"],
Cell[413214, 10891, 33889, 772, 673, "Input",ExpressionUUID->"8fd0e894-1c6e-4137-b03a-5c5bb06e68a5"],
Cell[447106, 11665, 460, 11, 33, "Input",ExpressionUUID->"16b28625-052a-460b-a9a1-f09edc233e4e"],
Cell[CellGroupData[{
Cell[447591, 11680, 408, 9, 30, "Input",ExpressionUUID->"ced5e8a9-32b9-42af-959c-54168b43eb5a"],
Cell[448002, 11691, 1287, 40, 49, "Output",ExpressionUUID->"28a054e0-a24c-4cea-9fce-d7f06239375a"]
}, Open  ]]
}, Open  ]]
}
]
*)


